Embeddings of $\mathrm{PSL}_2(q)$ in exceptional groups of Lie type over a field of characteristic $\ne2,3$

Let $\boldsymbol{G}$ be an algebraic group of exceptional Lie type in characteristic $p$, $G=\boldsymbol{G}^{\sigma}$ its fixed-point subgroup under the action of a Steinberg endomorphism $\sigma$, and $\overline{G}$ an almost simple group with socle $G$. A maximal subgroup $M<\overline{G}$ is called non-generic if it is almost simple and its socle is not isomorphic to a group of Lie type in characteristic $p$. A finite subgroup $H$ of $\boldsymbol{G}$ is Lie primitive if it does not lie in any proper closed positive-dimensional subgroup of $\boldsymbol{G}$; it is Lie imprimitive if it lies in a positive-dimensional subgroup $\boldsymbol{X}$ of $\boldsymbol{G}$; it is strongly imprimitive if $\boldsymbol{X}$ can be chosen to be stable under the action of $N_{\mathrm{Aut}\boldsymbol{G}}(H)$, where $\mathrm{Aut}\boldsymbol{G}$ is the group generated by inner, diagonal, graph, and field automorphisms of $\boldsymbol{G}$. We study the possible embeddings of a non-generic primitive simple group $H$ in the adjoint algebraic group $\boldsymbol{G}$ in characteristic coprime to $|H|$ when $(\boldsymbol{G},H)$ is one of $(\boldsymbol{F}_4,\mathrm{PSL}_2(25))$, $(\boldsymbol{F}_4,\mathrm{PSL}_2(27))$, $(\boldsymbol{E}_7,\mathrm{PSL}_2(29))$, $(\boldsymbol{E}_7,\mathrm{PSL}_2(37))$. In particular, we construct copies of $H$ in $G$ over a suitable finite field $k$, and use them to deduce the number of conjugacy classes of $H$ in $G$ and $\boldsymbol{G}$, and whether $N_{\overline{G}}(H)$ is a maximal subgroup of $\overline{G}$. We also study the case of $H\simeq\mathrm{Alt}_6\simeq\mathrm{PSL}_2(9)$ when $\boldsymbol{G}$ is one of $\boldsymbol{F}_4$ and $\boldsymbol{E}_6$ in characteristic coprime to $|H|$, and show that in such cases $H$ is a strongly imprimitive subgroup of $\boldsymbol{G}$; in particular, $N_{\overline{G}}(H)$ is not a maximal subgroup of $\overline{G}$.

==> anc/25_F4.mg <==
/*
In this case, we construct a copy of PSL(2,25) in F4(61), for the coprime characteristic case, or F4(13^4), for the charactersistic 13 case.
*/

load "Membership.mg";
q:=61;
//q:=13^4;
f:=GF(q);
G:=GroupOfLieType("F4",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,25) of type 5^2:12.
Since the Weyl group of F4 has a single conjugacy class of elements of order 12, we let s be the preimage of any such element.
We know what is the action of s on u, so we find an element u in the 5-torsion of the corresponding maximal torus that matches it.
*/
p:=5;
a:=PrimitiveElement(f)^((q-1) div p);
exists(s){elt<G|w>:w in WeylGroup(G)|Order(w) eq 12};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^s)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
F<X>:=PolynomialRing(GF(p));
min_pol:=X^2+3*X+4;
_,cb,pif:=PrimaryRationalForm(s_act);
exists(block){i*2-1:i in [1..#pif]|pif[i,1] eq min_pol};
repeat
	z:=Vector([i in {block..block+1} select Random(GF(p)) else GF(p)!0:i in [1..rk]]);
until z ne 0;
z*:=cb;
u:=elt<G|Vector([a^Integers()!z[i]:i in [1..rk]])>;

/*
We need a matrix that diagonalises s.
*/
_,s_conj:=ConjugateIntoTorus(s);

s:=ad(s);
u:=ad(u);

/*
Knowing how to diagonalise s, it is easy to construct a matrix e in G that acts by inverting s.
*/
e:=ZeroMatrix(f,dim,dim);
for i in [1..nr] cat [dim-nr+1..dim] do
	e[dim+1-i,i]:=-1;
end for;
for i in [nr+1..nr+rk] do
	e[i,i]:=-1;
end for;
e:=ad(s_conj^-1)*e*ad(s_conj);

/*
The group C(s) < G centralising s is simply the corresponding maximal torus.
We also construct a basis of the linear span of C(s).
*/
CS:=sub<over|{ad(TorusTerm(G,i,2)^s_conj):i in [1..4]}>;
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
Since the centraliser of s in the algebraic group is a maximal torus, it is clear that the linear span of the centraliser in the finite and algebraic group have the same dimension.
One cuold verify it with the following.
*/
/*
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-rk+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;
*/

/*
We then solve the linear system required to find candidates for the involution extending 5^2:12 to PSL(2,25).
*/
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-u^-1*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(Matrix(M),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 1-dimensional, so we need to find the unique element of it that lies in G.
*/
coeffs:={x:x in f|x ne 0 and x^dim*Determinant(M0[1]) eq 1 and Membership(L,x*M0[1])};
c:=Representative(coeffs)*M0[1];

/*
We can now get the final involution and the copy of PSL(2,25) < F4(61).
*/
t:=c*e;
P:=sub<over|[u,s,t]>;


==> anc/25_F4_var.mg <==
/*
In this case, we construct a copy of PSL(2,25) in F4(61), for the coprime characteristic case, or F4(13^4), for the charactersistic 13 case.
*/

load "WeakChevalleyBasis.mg";
load "GHN.mg";
load "Membership.mg";
q:=61;
//q:=13^4;
f:=GF(q);
G:=GroupOfLieType("F4",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,25) of type 5^2:12.
Since the Weyl group of F4 has a single conjugacy class of elements of order 12, we let s be the preimage of any such element.
We know what is the action of s on u, so we find an element u in the 5-torsion of the corresponding maximal torus that matches it.
*/
p:=5;
a:=PrimitiveElement(f)^((q-1) div p);
exists(s){elt<G|w>:w in WeylGroup(G)|Order(w) eq 12};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^s)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
F<X>:=PolynomialRing(GF(p));
min_pol:=X^2+3*X+4;
_,cb,pif:=PrimaryRationalForm(s_act);
exists(block){i*2-1:i in [1..#pif]|pif[i,1] eq min_pol};
repeat
	z:=Vector([i in {block..block+1} select Random(GF(p)) else GF(p)!0:i in [1..rk]]);
until z ne 0;
z*:=cb;
u:=elt<G|Vector([a^Integers()!z[i]:i in [1..rk]])>;

s:=ad(s);
u:=ad(u);

/*
We need a matrix that diagonalises s; we construct it together with the corresponding Chevalley basis.
*/
weakchev,s_conj:=WeakChevalleyBasis(L,[s]);

/*
Knowing a Chevalley basis for s, it is easy to construct a matrix that inverts it
*/
chev_inv_act:=hom<L->L|[<weakchev[i],-weakchev[i le nr or i gt nr+rk select dim+1-i else i]>:i in [1..dim]]>;
e:=MapToMatrix(Basis(L),chev_inv_act);

/*
The group C(s) < G centralising s is simply the corresponding maximal torus.
We also construct a basis of the linear span of C(s).
*/
_,weakhact,_:=GHN(L,[dim-nr+1..dim-nr+rk],weakchev);
CS:=sub<over|weakhact>;
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
Since the centraliser of s in the algebraic group is a maximal torus, it is clear that the linear span of the centraliser in the finite and algebraic group have the same dimension.
One cuold verify it with the following.
*/
/*
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-rk+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;
*/

/*
We then solve the linear system required to find candidates for the involution extending 5^2:12 to PSL(2,25).
*/
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-u^-1*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(Matrix(M),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 1-dimensional, so we need to find the unique element of it that lies in G.
*/
coeffs:={x:x in f|x ne 0 and x^dim*Determinant(M0[1]) eq 1 and Membership(L,x*M0[1])};
c:=Representative(coeffs)*M0[1];

/*
We can now get the final involution and the copy of PSL(2,25) < F4(61).
*/
t:=c*e;
P:=sub<over|[u,s,t]>;


==> anc/27_F4.mg <==
/*
In this case, we construct the three copies of PSL(2,27) in F4(547) lying on the same copy of the Borel subgroup 3^3:13.
We also construct an element that cyclically conjugates the three copies.
The case of characteristic 13 is quite different, and worked out in 27_F4_13.mg.
*/

q:=547;
f:=GF(q);
G:=GroupOfLieType("F4",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,27) of type 3^3:13.
We need to find a subgroup 3^3:SL(3,3) < G.
*/

/*
We start with the 3^3 subgroup E: a 3^2 is toral, while the other 3 commutes with it.
*/
p:=3;
a:=PrimitiveElement(f)^((q-1) div p);
exists(u3){elt<G|w>:w in WeylGroup(G)|Order(w) eq 3 and Trace(ad(elt<G|w>)) eq -2};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^u3)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
span:=ChangeRing(Eigenspace(s_act,1),Integers());
u1:=elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>;
u2:=elt<G|Vector([a^(span.2)[i]:i in [1..rk]])>;
E:=sub<over|ad(u1),ad(u2),ad(u3)>;

/*
In order to find the normaliser of E in G, of type 3^3:SL(3,3), we start by computing the normaliser of E in N_G(T).
*/
NGT:=sub<over|[ad(elt<G|i>):i in [1..rk]] cat [ad(TorusTerm(G,i,PrimitiveElement(f))):i in [1..rk]]>;
N1:=Normaliser(NGT,E);

/*
We now do the same with respect to a different torus, for example one containing the 3 that was not toral in the previous case.
Observe that we take an intermediate conjugation because it makes matrices more sparse, speeding up significantly the computation.
*/
_,u3_conj:=ConjugateIntoTorus(u3);
Econj:=E^(ad(u3_conj^-1));
N2:=Normaliser(NGT,Econj)^ad(u3_conj);

/*
We combine the two normalisers to obtain a group N that we can check is 3^3:SL(3,3).
*/
N:=sub<over|N1,N2>;

/*
We can now look for 3^3:13 inside N.
*/
exists(u,s){<u,s>:u in E, s in {g:g in N|Order(g) eq 13}|Order(u) eq 3 and Order(u^-1*s*u^-1*s^-1*u*s*u*s^-1) eq 1 and Order((s^-1*u^-1)^3*s^3*u) eq 1};

/*
We need a matrix that diagonalises s.
*/
_,s_conj:=ConjugateIntoTorus(s@@ad);

/*
Knowing how to diagonalise s, it is easy to construct a matrix e in G that acts by inverting s.
*/
e:=ZeroMatrix(f,dim,dim);
for i in [1..nr] cat [dim-nr+1..dim] do
	e[dim+1-i,i]:=-1;
end for;
for i in [nr+1..nr+rk] do
	e[i,i]:=-1;
end for;
e:=ad(s_conj^-1)*e*ad(s_conj);


/*
The group C(s) < G centralising s is simply the corresponding maximal torus.
*/
CS:=sub<over|{ad(TorusTerm(G,i,PrimitiveElement(f))^s_conj):i in [1..4]}>;

/*
We construct a basis of the linear span of C(s).
*/
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
Since the centraliser of s in the algebraic group is a maximal torus, it is clear that the linear span of the centraliser in the finite and algebraic group have the same dimension.
One cuold verify it with the following.
*/
/*
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-rk+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;
*/

/*
We then solve the linear system required to find candidates for the involution extending 3^3:13 to PSL(2,27).
*/
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-u^-1*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(Matrix(M),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 3-dimensional, so we use additional conditions.
In particular, we use the traces of elements of order 7 lying in different conjugacy classes: tus^i, for i in a given list.
*/
y:=PrimitiveElement(f)^((q-1) div 7);
traces:=[f!(1+y^3+y^4),f!(1+y+y^6),f!(1+y^2+y^5)];
list_exp:=[5,6,2];
alltraces_mat:=Matrix([Rotate(traces,i):i in [0..dimM0-1]]);
T:=[[Trace(M0[j]*e*u*s^(list_exp[i])):i in [1..dimM0]]:j in [1..dimM0]];
alt_sol:=alltraces_mat*Matrix(T)^-1;
c:=[&+[alt_sol[j][i]*&+[M0[i]]:i in [1..dimM0]]:j in [1..dimM0]];

/*
We can now get the final involution and the three copies of PSL(2,27) < F4(547).
*/
t:=[z*e:z in c];
P:=[sub<over|u,s,z>:z in t];

/*
We can verify that the three copies we obtained are in a single conjugacy class, by taking any element in N_G(B) < N_N(B) that does not lie in B.
*/
B:=sub<over|u,s>;
NB:=Normaliser(N,B);
exists(conj){x:x in NB|x notin B};
[H^conj in P and H^conj ne H:H in P];


==> anc/27_F4_13_loadtest.mg <==
s:=eval Read("27_F4_13_s.mg");
c1elts:=eval Read("27_F4_13_A2C1.mg");
c2elts:=eval Read("27_F4_13_A2C2.mg");

/*
The function tests a segment of the cases, by taking part of the involutions of the first copy of A2, and multiplying each of them with every involution in the second copy of A2, then checking if the product inverts s.
*/

function testcase(n,part,max)
	for i in [(n-1)*part+1..Min(n*part,max)] do
		inv1:=c1elts[i];
		for inv2 in c2elts do
			inv:=inv1*inv2;
			if s^inv eq s^-1 then
				PrintFileMagma("27_F4_13_candidate.mg",inv);
			end if;
		end for;
		print i-(n-1)*part," / ",Min(n*part,max)-(n-1)*part;
	end for;
	return true;
end function;


==> anc/27_F4_13_main.bash <==
#This script is used to perform the computations needed to find copies of PSL(2,27) < F4(13).
#The reason is because one of the computations is particuarly long, so it is better to split it into as many parallel processes as possible.
#If you get a "unexpected end of file" error, make sure that the line endings are correct (LF vs CRLF).
#We output logs to keep track of what the program is doing, but they can be commented out.
#The first line redirects the output of this bash file.
exec &> 27_F4_13_main_log.txt
echo "Loading part 1"
nohup magma "27_F4_13_p1.mg" > 27_F4_13_log.txt 2>&1 &
echo "Part 1 running"
#This allows the script to wait until the file is created, meaning that the first program finished
until [ -f 27_F4_13_A2C2.mg ]
do
	echo "check"
	sleep 60
done
#This is the number of parts we split the computation into. An higher value makes the computation faster, but it is limited by the number of cores of the machine running the computation.
#With part=14, each part took between 13 and 14 hours.
part=14
echo "Tests starting"
i=1
while [ $i -le $part ]
do
	#The loop create a different magma file for each part and run it. Each file loads the required objects obtained in part 1, creates the testing function, and runs it on its part.
	echo "load \"27_F4_13_loadtest.mg\"; part:=#c1elts div ($part - 1); print \"Loaded, starting tests\"; testcase($i,part,#c1elts);" > test$i.mg
	nohup magma "test$i.mg" > test$i.txt 2>&1 &
	echo "Running test $i"
	i=$(($i+1))
done
echo "All tests loaded"
#As soon as a candidate is found (it is unique, anyway) the file is created, and the script continues with the final computations.
until [ -f 27_F4_13_candidate.mg ]
do
	echo "check"
	sleep 60
done
echo "Loading part 2"
nohup magma "27_F4_13_p2.mg" >> 27_F4_13_log.txt 2>&1 &
echo "Part 2 running"
until [ -f 27_F4_13_t.mg ]
do
	echo "check"
	sleep 60
done
echo "Completed"
#We remove auxiliary files other than the main log and the computed objects.
rm 27_F4_13_log.txt
i=1
while [ $i -le $part ]
do
	rm test$i.mg
	rm test$i.txt
	i=$(($i+1))
done
echo "Extra files cleaned"


==> anc/27_F4_13_p1.mg <==
/*
In this case, we construct the three copies of PSL(2,27) in F4(13) lying on the same copy of the Borel subgroup 3^3:13.
*/

load "exp.mg";
load "Membership.mg";
load "GHN.mg";

q:=13;
f:=GF(q);
G:=GroupOfLieType("F4",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=Codomain(ad);

/*
We start by locating a copy of the Borel subgroup of PSL(2,27) of type 3^3:13.
We need to find a subgroup 3^3:SL(3,3) < G.
*/

/*
We start with the 3^3 subgroup E: a 3^2 is toral, while the other 3 commutes with it.
*/
p:=3;
a:=PrimitiveElement(f)^((q-1) div p);
exists(u3){elt<G|w>:w in WeylGroup(G)|Order(w) eq 3 and Trace(ad(elt<G|w>)) eq -2};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^u3)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
span:=ChangeRing(Eigenspace(s_act,1),Integers());
u1:=elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>;
u2:=elt<G|Vector([a^(span.2)[i]:i in [1..rk]])>;
E:=sub<over|ad(u1),ad(u2),ad(u3)>;

/*
In order to find the normaliser of E in G, of type 3^3:SL(3,3), we start by computing the normaliser of E in N_G(T).
*/
NGT:=sub<over|[ad(elt<G|i>):i in [1..rk]] cat [ad(TorusTerm(G,i,PrimitiveElement(f))):i in [1..rk]]>;
N1:=Normaliser(NGT,E);

/*
We now do the same with respect to a different torus, for example one containing the 3 that was not toral in the previous case.
Observe that we take an intermediate conjugation because it makes matrices more sparse, speeding up significantly the computation.
*/
_,u3_conj:=ConjugateIntoTorus(u3);
Econj:=E^(ad(u3_conj^-1));
N2:=Normaliser(NGT,Econj)^ad(u3_conj);

/*
We combine the two normalisers to obtain a group N that we can check is 3^3:SL(3,3).
*/
N:=sub<over|N1,N2>;

/*
We can now look for 3^3:13 inside N.
*/
exists(u,s){<u,s>:u in E, s in {g:g in N|Order(g) eq 13}|Order(u) eq 3 and Order(u^-1*s*u^-1*s^-1*u*s*u*s^-1) eq 1 and Order((s^-1*u^-1)^3*s^3*u) eq 1};

PrintFileMagma("27_F4_13_s.mg",s);
PrintFileMagma("27_F4_13_u.mg",u);

/*
We need a matrix that diagonalises s.
Unlike the case of coprime characteristic, s is unipotent instead of semisimple.
We know its centraliser is of type 13^4, so we look for its generators among exp(ad(v)), where v lies in the fixed point space of L under the action of s.
*/
exps:={expmat(AdjointMatrix(L,L!v)):v in Eigenspace(s,1)};
good:={m:m in exps|Membership(L,m)};
CS:=sub<over|s>;
repeat
	c:=Random(good);
	if c notin CS then
		CS:=sub<over|CS,c>;
	end if;
until #Generators(CS) eq 4;
PrintFileMagma("27_F4_13_CS.mg",CS);

/*
We need an element of order 3 in 3^3:SL(3,3) that normalises s.
We take all of them and select one that can be diagonalised without requiring a field extension.
*/
NCS:={g:g in N|Order(g) eq 3 and CS^g eq CS};

for tre in NCS do
	a2a2alg:=sub<L|[L!v:v in Basis(Eigenspace(tre,1))]>;
	weakcar:=[L!v:v in Basis(CartanSubalgebra(a2a2alg))];
	if IsSplitToralSubalgebra(L,sub<L|weakcar>) then
		x,y,h:=ChevalleyBasis(L,sub<L|weakcar>);
		weakchev:=Reverse(y) cat h cat x;
		fixpos:=[i:i in [nr+rk+1..dim]|Vector(weakchev[i])*tre eq Vector(weakchev[i])];
		break;
	end if;
end for;

/*
Its centraliser is a group of type A2A2, so we construct it using generators of the root spaces it fixes to construct the corresponding generators in G.
*/
a2pairs:=[<r1,r2,r3>:r1,r2 in fixpos|r1 lt r2 and exists(r3){r:r in fixpos|Root(G,r1-nr-rk)+Root(G,r2-nr-rk) eq Root(G,r-nr-rk)}];
xact1:=GHN(L,[i:i in a2pairs[1]],weakchev);
xact2:=GHN(L,[i:i in a2pairs[2]],weakchev);
A21:=sub<over|xact1>;
A22:=sub<over|xact2>;

/*
For each of the A2 components, we compute the conjugacy class of involutions and list all of its elements.
The involution we are looking for is either in one of the copies of A2, or is a product of two involutions, each lying in a different A2 than the other.
We can check which case it is by knowing that it must have trace -4, the next part of the program is written with the latter case in mind, which naturally requires much more computation time.
*/

c1:=ConjugacyClasses(A21)[2];
c2:=ConjugacyClasses(A22)[2];

c1elts:=Conjugates(A21,c1[3]);
c2elts:=Conjugates(A22,c2[3]);

PrintFileMagma("27_F4_13_A2C1.mg",c1elts);
PrintFileMagma("27_F4_13_A2C2.mg",c2elts);


==> anc/27_F4_13_p2.mg <==
/*
We start by loading the only objects we need from the first part
*/
s:=eval Read("27_F4_13_s.mg");
u:=eval Read("27_F4_13_u.mg");
e:=eval Read("27_F4_13_candidate.mg");
CS:=eval Read("27_F4_13_CS.mg");
f:=BaseRing(u);
dim:=Rank(u);

/*
We construct a basis of the linear span of C(s).
*/
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
We then solve the linear system required to find candidates for the involution extending 3^3:13 to PSL(2,27).
*/
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-u^-1*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(Matrix(M),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 3-dimensional, so we use additional conditions.
In particular, we use the traces of elements of order 7 lying in different conjugacy classes: tus^i, for i in a given list.
*/
y:=RootOfUnity(7,f);
traces:=[f!(1+y^3+y^4),f!(1+y+y^6),f!(1+y^2+y^5)];
list_exp:=[5,6,2];
alltraces_mat:=Matrix([Rotate(traces,i):i in [0..dimM0-1]]);
T:=[[Trace(M0[j]*e*u*s^(list_exp[i])):i in [1..dimM0]]:j in [1..dimM0]];
alt_sol:=alltraces_mat*Matrix(T)^-1;
c:=[&+[alt_sol[j][i]*&+[M0[i]]:i in [1..dimM0]]:j in [1..dimM0]];

/*
We can now get the final involution and the three copies of PSL(2,27) < F4(547).
*/
t:=[z*e:z in c];

PrintFileMagma("27_F4_13_t.mg",t);

//The three copies of PSL(2,27) then would be constructed using:
//P:=[sub<SL(52,13)|u,s,z>:z in t];


==> anc/29_E7.mg <==
/*
In this case, we construct copies of PSL(2,29) in E7(36541).
We recommend running the script 29_E7_main.bash to parallelise the longer computations. Alternatively, one could uncomment the last part of the code to execute everything in a single run.
*/

load "WeakChevalleyBasis.mg";
load "GHN.mg";
load "GenLinearComb.mg";

q:=36541;
f:=GF(q);
G:=GroupOfLieType("E7",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=GL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,29) of type 29:14.
We look for the element s of order 14 by knowing that it has zero trace, and that its action on the 29-torsion of the torus has specific eigenvalues.
Furthermore, we check whether we are able to conjugate s into a maximal torus since that will be needed.
Once we fixed s, we can use the action on the torus to find u of order 29.
*/
p:=29;
a:=PrimitiveElement(f)^((q-1) div p);
Tp_gen:=[over!ad(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>):i in [1..rk]];
N:=sub<over|[ad(r):r in Reflections(G)]>;
repeat
	repeat
		repeat
			repeat
				s:=Random(N);
			until IsDivisibleBy(Order(s),14);
			s^:=Order(s) div 14;
		until Trace(s) eq 0;
		Tp_gen_s_act:=[h^s:h in Tp_gen];
		s_act:=Matrix([Solution(ChangeRing(Matrix([[Log(a,g[j,j]):j in [1..dim]]:g in Tp_gen]),GF(p)),ChangeRing(Vector([Log(a,h[j,j]):j in [1..dim]]),GF(p))):h in Tp_gen_s_act]);
	until <PrimitiveElement(GF(p))^2,1> in Eigenvalues(s_act);
	weakchev,s_conj:=WeakChevalleyBasis(L,[s]);
until Type(weakchev) ne BoolElt;
span:=ChangeRing(Eigenspace(s_act,PrimitiveElement(GF(p))^2),Integers());
u:=over!ad(elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>);
PrintFileMagma("29_E7_u.mg",u);
PrintFileMagma("29_E7_s.mg",s);

/*
Knowing a Chevalley basis for s, it is easy to construct a matrix that inverts it.
*/
chev_inv_act:=hom<L->L|[<weakchev[i],-weakchev[i le nr or i gt nr+rk select dim+1-i else i]>:i in [1..dim]]>;
e:=MapToMatrix(Basis(L),chev_inv_act);
PrintFileMagma("29_E7_e.mg",e);

/*
The centraliser of s in the algebraic group is of type A1T6, so we construct C(s) < G in a similar way.
First, we identify the A1 by finding the roots whose root space is stabilised by s.
Then, we construct the corresponding elements in G, together with a Cartan subgroup.
*/
fixS:=[r:r in [dim-nr+1..dim]|weakchev[r]*s eq weakchev[r]];
rootsbgact,_,nact:=GHN(L,fixS,weakchev);
_,weakhact,_:=GHN(L,[dim-nr+1..dim-nr+rk],weakchev);
CS:=sub<over|weakhact,rootsbgact,nact>;
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
We need to verify that the linear span of C(s) has the same dimension as that of C_G(s) in the algebraic group.
*/
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-(rk-#fixS)+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;

/*
We then solve the linear system required to find candidates for the involution extending 29:14 to PSL(2,29).
*/
fixCS:=ChangeRing(&meet[Eigenspace(g,1):g in Generators(CS)],BaseRing(u));
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-Matrix(u^-1)*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(ChangeRing(Matrix(M),f),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 4-dimensional, so we need some ways to reduce it.
*/

/*
The first step is to use the traces of elements of order 5 lying in different conjugacy classes: tus^i, for i in a given list.
*/
exists(y){w:w in f|w ne 0 and Order(w) eq 5};
z1:=1+y^2+y^3;
z2:=1+y+y^4;
pow:=[6,8];

M1:=Matrix([[Trace(m*e*u*s^i):i in pow]:m in M0]);
sols,ker:=Solution(M1,[Vector([z1,z2]),Vector([z2,z1])]);

M2:=[&+[sols[i][j]*M0[j]:j in [1..dimM0]]:i in [1,2]];
M2gen:=[&+[v[j]*M0[j]:j in [1..dimM0]]:v in Basis(ker)];

PrintFileMagma("29_E7_M.mg",M2);
PrintFileMagma("29_E7_Mgen.mg",M2gen);

/*
This splits the problem into two 2-dimensional non-homogeneous spaces of solutions.
*/

/*
We solve each case separately.
The solution have the form A + c * C + d * D, with A,C,D given matrices, and c,d some elements of the field.
We treat c,d as parameters and compute the determinant of the matrices of such type. This results in a polynomial p in k[c,d].
Checking all the possible evaluations of the polynomial would take too long, so we let c run through k and evaluate p-1 at c, leaving d indeterminate. We then factorise the resulting polynomial and check whether there are linear factors in d.
If so, we take (c,d) as a possible solution, and check whether the corresponding matrix lies in G.
*/

/*
Since we are working with a very large field, we split the computation in two parallel processes, one for each determinant.
Alternatively, uncomment the code below.
*/

/*
load Membership.mg;
t:=[];
for i in [1..2] do
	P<c,d>:=PolynomialRing(f,2);
	A:=M2[i];
	C:=M2gen[1];
	D:=M2gen[2];
	Z:=A+c*C+d*D;
	det:=Determinant(Z);
	for c1 in f do
		pol:=Evaluate(det-1,1,c1);
		F:=Factorization(pol);
		for fac in F do
			if Degree(fac[1]) eq 1 then
				d1:=Roots(UnivariatePolynomial(fac[1]))[1][1];
				elt:=Matrix(A+c1*C+d1*D);
				if Membership(L,elt) then
					Append(~t,elt*e);
				end if;
			end if;
		end for;
	end for;
	//This can be used to check the progress.
	//print c1,"/",#k;
end for;

P:=[sub<over|u,s,T>:T in t];
*/


==> anc/29_E7_loaddet.mg <==
M:=eval Read("29_E7_M.mg");
Mgen:=eval Read("29_E7_Mgen.mg");
f:=BaseRing(M[1]);

function ComputeDeterminant(i)
	P<c,d>:=PolynomialRing(f,2);
	A:=M[i];
	C:=Mgen[1];
	D:=Mgen[2];
	Z:=A+c*C+d*D;
	det:=Determinant(Z);
	PrintFileMagma("29_E7_det" * IntegerToString(i) * ".mg",det);
	return true;
end function;


==> anc/29_E7_loadtest.mg <==
load "Membership.mg";
M:=eval Read("29_E7_M.mg");
Mgen:=eval Read("29_E7_Mgen.mg");
e:=eval Read("29_E7_e.mg");
f:=baseRing(M[1]);
L:=LieAlgebra("E7",f);

function TestCase(i)
	P<c,d>:=PolynomialRing(f,2);
	A:=M[i];
	C:=Mgen[1];
	D:=Mgen[2];
	det:=eval Read("29_E7_det" * IntegerToString(i) * ".mg");
	for c1 in f do
		print c1," / ",#f;
		pol:=Evaluate(det-1,1,c1);
		F:=Factorization(pol);
		for fac in F do
			if Degree(fac[1]) eq 1 then
				d1:=Roots(UnivariatePolynomial(fac[1]))[1][1];
				elt:=Matrix(A+c1*C+d1*D);
				if Membership(L,elt) then
					print "Candidate found";
					PrintFileMagma("29_E7_t.mg",elt*e);
					PrintFile("29_E7_t.mg",",");
				end if;
			end if;
		end for;
	end for;
	PrintFile("test" * IntegerToString(i) * "_finished.log","done");
	return true;
end function;


==> anc/29_E7_main.bash <==
#This script is used to perform the computations needed to find copies of PSL(2,29) < E7(36541).
#The reason is because one of the computations is particuarly long, so it is better to split it into as many parallel processes as possible.
#Make sure that the line endings are correct (LF vs CRLF), or you may run in various issues, including log files impossible to open, or "unexpected end of file" errors.
#The first line redirects the output of this bash file.
exec &> 29_E7_main_log.txt
echo "Loading"
nohup magma "29_E7.mg" > 29_E7_log.txt 2>&1 &
echo "Running"
#This allows the script to wait until the file is created, meaning that the first program finished
until [ -f 29_E7_Mgen.mg ]
do
	echo "check"
	sleep 60
done
#We split the computation of the two possible determinants into two parallel processes.
#Computing the determinant is the longest task, each of them took us almost 20 hours.
i=1
while [ $i -le 2 ]
do
	echo "load \"29_E7_loaddet.mg\"; print \"Loaded, computing determinant\"; ComputeDeterminant($i);" > 29_E7_det_$i.mg
	nohup magma "29_E7_det_$i.mg" > 29_E7_det_$i.txt 2>&1 &
	echo "Computing determinant $i"
	i=$(($i+1))
done
#We wait until both determinants have been computed.
until [ $(ls -1q 29_E7_det?.mg | wc -l) -eq 2 ]
do
	echo "check"
	sleep 60
done
echo "Tests starting"
echo "[" > 29_E7_t.mg
i=1
while [ $i -le 2 ]
do
	#The loop create a different magma file for each determinant and run it. Each file loads the required objects obtained from the previous computation, creates the testing function, and runs it.
	echo "load \"29_E7_loadtest.mg\"; print \"Loaded, starting tests\"; TestCase($i);" > test$i.mg
	nohup magma "test$i.mg" > test$i.txt 2>&1 &
	echo "Running test $i"
	i=$(($i+1))
done
#The script waits until all test finished.
until [ $(ls -1q test?_finished.log | wc -l) -eq 2 ]
do
	echo "check"
	sleep 60
done
echo "All tests finished"
#We make sure that the list of chioces for the final involution is formatted correctly.
if [ -n "$(tail -c1 29_E7_t.mg)" ]
then
	truncate -s-1 29_E7_t.mg
else
	truncate -s-2 29_E7_t.mg
fi
echo "]" >> 29_E7_t.mg
echo "Completed"
#We remove auxiliary files other than the main log and the computed objects.
rm 29_E7_log.txt 
i=1
while [ $i -le 2 ]
do
	rm test$i.mg
	rm test$i.txt
	rm test$i_finished.log
	i=$(($i+1))
done
echo "Extra files cleaned"


==> anc/37_E7.mg <==
/*
In this case, we construct copies of PSL(2,37) in E7(73^2).
If one wants a field of prime order, the smallest choice is 6661, and does not need any other adjustment in the code.
*/

load "Membership.mg";
q:=73^2;
//q:=6661;
f:=GF(q);
G:=GroupOfLieType("E7",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=GL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,37) of type 37:18.
Since the Weyl group of E7 has a single conjugacy class of elements of order 18, we can take the preimage of any such element.
We know what is the action of s on u, so we find an element u in the 37-torsion of the corresponding maximal torus that matches it.
*/
p:=37;
a:=PrimitiveElement(f)^((q-1) div p);
exists(s){elt<G|w>:w in WeylGroup(G)|Order(w) eq 18};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^s)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
span:=ChangeRing(Eigenspace(s_act,4),Integers());
u:=elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>;

/*
We need a matrix that diagonalises s.
*/
_,s_conj:=ConjugateIntoTorus(s);

s:=ad(s);
u:=ad(u);

/*
Knowing how to diagonalise s, it is easy to construct a matrix e in G that acts by inverting s.
*/
e:=ZeroMatrix(f,dim,dim);
for i in [1..nr] cat [dim-nr+1..dim] do
	e[dim+1-i,i]:=-1;
end for;
for i in [nr+1..nr+rk] do
	e[i,i]:=-1;
end for;
e:=Matrix(ad(s_conj^-1))*e*Matrix(ad(s_conj));

/*
The group C(s) < G centralising s is simply the corresponding maximal torus.
We also construct a basis of the linear span of C(s).
*/
CS:=sub<over|{ad(TorusTerm(G,i,PrimitiveElement(f))^s_conj):i in [1..rk]}>;
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
Since the centraliser of s in the algebraic group is a maximal torus, it is clear that the linear span of the centraliser in the finite and algebraic group have the same dimension.
One cuold verify it with the following.
*/
/*
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-rk+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;
*/

/*
We then solve the linear system required to find candidates for the involution extending 37:18 to PSL(2,37).
*/
fixCS:=ChangeRing(&meet[Eigenspace(g,1):g in Generators(CS)],BaseRing(u));
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-Matrix(u^-1)*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(ChangeRing(Matrix(M),f),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 2-dimensional.
We do not have any additional relation to obtain new equations; the ground field is small enough that we can search for two solutions.
Instead of testing for membership immediately, we speed up computations by checking the determinant first.
*/
t:=[];
for i in f do
	d:=Determinant(M0[1]+i*M0[2]);
	if d ne 0 then
		for c in f do
			if c^133*d eq 1 then
				if Membership(L,c*(M0[1]+i*M0[2])) then
					Append(~t,c*(M0[1]+i*M0[2])*e);
				end if;
			end if;
		end for;
	end if;
end for;

/*
We can now get the copies of PSL(2,37) < E7(73^2).
*/
P:=[sub<over|u,s,T>:T in t];

/*
We can verify that the two copies we obtained are in a single conjugacy class, by taking any element in N_G(B) < N_G(T) that does not lie in B.
*/
b:=PrimitiveElement(f);
T:=sub<over|[ad(elt<G|Vector([j eq i select b else 1:j in [1..rk]])>):i in [1..rk]]>;
N:=sub<over|[ad(r):r in Reflections(G)]>;
NGT:=sub<over|T,N>;
B:=sub<over|u,s>;
NGB:=Normaliser(NGT,B);
exists(conj){x:x in NGB|x notin B};
P[1]^conj eq P[2];


==> anc/37_E7_Borel_conjugacy.mg <==
/*
We can verify that there are two conjugacy classes of 37:18 in E7.
We do so in a smaller field, as we do not need to construct anything other than a copy of 37:18.
*/

q:=149;
f:=GF(q);
G:=GroupOfLieType("E7",q);
rk:=Rank(G);
st:=StandardRepresentation(G);
over:=Codomain(st);

/*
We construct a copy of 37:18 just like in the general case.
*/
p:=37;
a:=PrimitiveElement(f)^((q-1) div p);
exists(s){elt<G|w>:w in WeylGroup(G)|Order(w) eq 18};
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^s)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
span:=ChangeRing(Eigenspace(s_act,4),Integers());
u:=elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>;
B:=sub<over|st(u),st(s)>;

/*
We then construct N_G(T), and the coset Ts.
We find all the copies of 37:18 in Ts, and verify that they lie in two distinct conjugacy classes in N_G(T) (hence in G).
*/
T:=sub<over|[st(elt<G|Vector([j eq i select PrimitiveElement(f) else 1:j in [1..rk]])>):i in [1..rk]]>;
N:=sub<over|[st(r):r in Reflections(G)]>;
NGT:=sub<over|T,N>;
Ts:=sub<over|T,st(s)>;
subs:=Subgroups(Ts:OrderEqual:=37*36);
subs_iso:=[g`subgroup:g in subs|IsIsomorphic(g`subgroup,B)];

class1:=[Q:Q in subs_iso|IsConjugate(NGT,subs_iso[1],Q)];
class2:=[Q:Q in subs_iso|Q notin class1];
[IsConjugate(NGT,class2[1],Q):Q in class2];


==> anc/41_E8.mg <==
/*
In this case, we construct a copy of PSL(2,41) in E8(5741).
*/

load "WeakChevalleyBasis.mg";
load "GHN.mg";
load "GenLinearComb.mg";
q:=5741;
f:=GF(q);
G:=GroupOfLieType("E8",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,41) of type 41:20.
We look for the element s of order 20 by knowing that it has zero trace, and that its action on the 41-torsion of the torus has specific eigenvalues.
Furthermore, we check whether we are able to conjugate s into a maximal torus since that will be needed.
Once we fixed s, we can use the action on the torus to find u of order 41.
*/
p:=41;
a:=PrimitiveElement(f)^((q-1) div p);
Tp_gen:=[ad(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>):i in [1..rk]];
N:=sub<over|[ad(r):r in Reflections(G)]>;
repeat
	repeat
		repeat
			repeat
				s:=Random(N);
			until IsDivisibleBy(Order(s),20);
			s^:=Order(s) div 20;
		until Trace(s) eq 0;
		Tp_gen_s_act:=[h^s:h in Tp_gen];
		s_act:=Matrix([Solution(ChangeRing(Matrix([[Log(a,g[j,j]):j in [1..dim]]:g in Tp_gen]),GF(p)),ChangeRing(Vector([Log(a,h[j,j]):j in [1..dim]]),GF(p))):h in Tp_gen_s_act]);
	until <PrimitiveElement(GF(p))^2,1> in Eigenvalues(s_act);
	weakchev,s_conj:=WeakChevalleyBasis(L,[s]);
until Type(weakchev) ne BoolElt;
span:=ChangeRing(Eigenspace(s_act,PrimitiveElement(GF(p))^2),Integers());
u:=ad(elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>);

/*
Knowing a Chevalley basis for s, it is easy to construct a matrix that inverts it.
*/
chev_inv_act:=hom<L->L|[<weakchev[i],-weakchev[i le nr or i gt nr+rk select dim+1-i else i]>:i in [1..dim]]>;
e:=MapToMatrix(Basis(L),chev_inv_act);

/*
The centraliser of s in the algebraic group is of type A1A1T6, so we construct C(s) < G in a similar way.
First, we identify the A1's by finding the roots whose root space is stabilised by s.
Then, we construct the corresponding elements in G, together with a Cartan subgroup.
*/
fixS:=[r:r in [dim-nr+1..dim]|weakchev[r]*s eq weakchev[r]];
rootsbgact,_,_:=GHN(L,fixS,weakchev);
_,weakhact,_:=GHN(L,[dim-nr+1..dim-nr+rk],weakchev);
CS:=sub<over|weakhact,rootsbgact>;
MS:=GenLinearComb(Generators(CS),5);

/*
We need to verify that the linear span of C(s) has the same dimension as that of C_G(s) in the algebraic group.
*/
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-(rk-#fixS)+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;

/*
We then solve the linear system required to find candidates for the involution extending 41:20 to PSL(2,41).
*/
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-Matrix(u^-1)*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(ChangeRing(Matrix(M),f),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 3-dimensional, so we use additional conditions.
In particular, we use the traces of elements of order 7 lying in different conjugacy classes: tus^i, for i in a given list.
*/
y:=PrimitiveElement(f)^((q-1) div 7);
traces:=[f!(1+y^2+y^5),f!(1+y^3+y^4),f!(1+y+y^6)];
list_exp:=[3,12,5];
alltraces_mat:=Matrix([Rotate(traces,i):i in [0..dimM0-1]]);
T:=[[Trace(M0[j]*e*u*s^(list_exp[i])):i in [1..dimM0]]:j in [1..dimM0]];
alt_sol:=alltraces_mat*Matrix(T)^-1;
c:=[&+[alt_sol[j][i]*&+[M0[i]]:i in [1..dimM0]]:j in [1..dimM0]];

/*
We can now get the final involution and the three copies of PSL(2,41) < E8(5741).
*/
t:=[z*e:z in c];
P:=[sub<over|u,s,z>:z in t];


==> anc/49_E8.mg <==
/*
In this case, we construct a copy of PSL(2,49) in E8(1009).
*/

load "WeakChevalleyBasis.mg";
load "GHN.mg";
load "GenLinearComb.mg";
q:=1009;
f:=GF(q);
G:=GroupOfLieType("E8",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,49) of type 7^2:24.
We look for the element s of order 24 by knowing that it has zero trace, and that its action on the 7-torsion of the torus has specific eigenspaces.
Furthermore, we check whether we are able to conjugate s into a maximal torus since that will be needed.
Once we fixed s, we can use the action on the torus to find u of order 7.
*/
p:=7;
F<X>:=PolynomialRing(GF(p));
min_pol:=X^2-2*X+2;
a:=PrimitiveElement(f)^((q-1) div p);
Tp_gen:=[ad(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>):i in [1..rk]];
N:=sub<over|[ad(r):r in Reflections(G)]>;

repeat
	repeat
		repeat
			repeat
				s:=Random(N);
			until IsDivisibleBy(Order(s),24);
			s^:=Order(s) div 24;
		until Trace(s) eq 0;
		Tp_gen_s_act:=[h^s:h in Tp_gen];
		s_act:=Matrix([Solution(ChangeRing(Matrix([[Log(a,g[j,j]):j in [1..dim]]:g in Tp_gen]),GF(p)),ChangeRing(Vector([Log(a,h[j,j]):j in [1..dim]]),GF(p))):h in Tp_gen_s_act]);
		_,cb,pif:=PrimaryRationalForm(s_act);
	until <min_pol,1> in pif;
	weakchev,s_conj:=WeakChevalleyBasis(L,[s]);
until Type(weakchev) ne BoolElt;
exists(block){i*2-1:i in [1..#pif]|pif[i,1] eq min_pol};
repeat
	z:=Vector([i in {block..block+1} select Random(GF(p)) else GF(p)!0:i in [1..rk]]);
until z ne 0;
z*:=cb;
u:=ad(elt<G|Vector([a^Integers()!z[i]:i in [1..rk]])>);

/*
Knowing a Chevalley basis for s, it is easy to construct a matrix that inverts it.
*/
chev_inv_act:=hom<L->L|[<weakchev[i],-weakchev[i le nr or i gt nr+rk select dim+1-i else i]>:i in [1..dim]]>;
e:=MapToMatrix(Basis(L),chev_inv_act);

/*
The centraliser of s in the algebraic group is of type A1T7, so we construct C(s) < G in a similar way.
First, we identify the A1 by finding the roots whose root space is stabilised by s.
Then, we construct the corresponding elements in G, together with a Cartan subgroup.
*/
fixS:=[r:r in [dim-nr+1..dim]|weakchev[r]*s eq weakchev[r]];
rootsbgact,_,_:=GHN(L,fixS,weakchev);
_,weakhact,_:=GHN(L,[dim-nr+1..dim-nr+rk],weakchev);
CS:=sub<over|weakhact,rootsbgact>;

/*
We need to verify that the linear span of C(s) has the same dimension as that of C_G(s) in the algebraic group.
*/
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-(rk-#fixS)+1;
MS:=GenLinearComb(Generators(CS),5);
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;

/*
We then solve the linear system required to find candidates for the involution extending 7^2:24 to PSL(2,49).
*/
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-Matrix(u^-1)*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(ChangeRing(Matrix(M),f),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 2-dimensional, so we use additional conditions.
In particular, we use the traces of elements of order 25 lying in different conjugacy classes: tu^iu^s, for i in a given list.
*/
F<X>:=PolynomialRing(f);
traces:=[r[1]:r in Roots(X^2-X-1)];
list_exp:=[0,2];
alltraces_mat:=Matrix([Rotate(traces,i):i in [0..dimM0-1]]);
T:=[[Trace(M0[j]*e*u^(list_exp[i])*u^s):j in [1..dimM0]]:i in [1..#traces]];
alt_sol:=alltraces_mat*Transpose(Matrix(T))^-1;
c:=[&+[alt_sol[j][i]*&+[M0[i]]:i in [1..#traces]]:j in [1..dimM0]];

/*
We can now get the final involution and the two copies of PSL(2,49) < E8(1009).
*/
t:=[z*e:z in c];
P:=[sub<over|u,s,z>:z in t];



==> anc/61_E8.mg <==
/*
In this case, we construct a copy of PSL(2,61) in E8(1831).
*/

load "Membership.mg";
q:=1831;
f:=GF(q);
G:=GroupOfLieType("E8",q);
L:=LieAlgebra(G);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;
ad:=AdjointRepresentation(G);
over:=SL(dim,f);

/*
We start by locating a copy of the Borel subgroup of PSL(2,61) of type 61:30.
The Weyl group of E8 has four conjugacy classes of elements of order 30, however only one of them is represented in G by elements of the correct trace.
We know what is the action of s on u, so we find an element u in the 5-torsion of the corresponding maximal torus that matches it.
*/
p:=61;
a:=PrimitiveElement(f)^((q-1) div p);
CW:=[c:c in ConjugacyClasses(WeylGroup(G))|c[1] eq 30];
for w in CW do
	s:=elt<G|w[3]>;
	if Trace(ad(s)) eq -1 then
		break;
	end if;
end for;
s_act:=ChangeRing(Matrix([[Log(a,Eltlist(elt<G|Vector([j eq i select a else 1:j in [1..rk]])>^s)[1,k]):k in [1..rk]]:i in [1..rk]]),GF(p));
span:=ChangeRing(Eigenspace(s_act,PrimitiveElement(GF(p))^2),Integers());
u:=elt<G|Vector([a^(span.1)[i]:i in [1..rk]])>;

/*
We need a matrix that diagonalises s.
*/
_,s_conj:=ConjugateIntoTorus(s);

s:=ad(s);
u:=ad(u);

/*
Knowing how to diagonalise s, it is easy to construct a matrix e in G that acts by inverting s.
*/
e:=ZeroMatrix(f,dim,dim);
for i in [1..nr] cat [dim-nr+1..dim] do
	e[dim+1-i,i]:=-1;
end for;
for i in [nr+1..nr+rk] do
	e[i,i]:=-1;
end for;
e:=ad(s_conj^-1)*e*ad(s_conj);

/*
The group C(s) < G centralising s is simply the corresponding maximal torus.
We also construct a basis of the linear span of C(s).
*/
CS:=sub<over|{ad(TorusTerm(G,i,PrimitiveElement(f))^s_conj):i in [1..rk]}>;
MS:=Basis(sub<MatrixAlgebra(f,dim)|Generators(CS)>);

/*
Since the centraliser of s in the algebraic group is a maximal torus, it is clear that the linear span of the centraliser in the finite and algebraic group have the same dimension.
One cuold verify it with the following.
*/
/*
X:=GModule(CS);
upper_bound:=&+[Dimension(k)^2:k in DirectSumDecomposition(X)]-rk+1;
lower_bound:=#MS;
if upper_bound ne lower_bound then
	print "Error: bounds do not coincide";
end if;
*/

/*
We then solve the linear system required to find candidates for the involution extending 61:30 to PSL(2,61).
*/
fixCS:=&meet[Eigenspace(g,1):g in Generators(CS)];
M:=[];
for i in [1..#MS] do
	mat:=e*u*MS[i]*e*u-u^-1*MS[i]*e;
	M[i]:=&cat[[(v*mat)[k]:k in [1..dim]]:v in Basis(fixCS)];
end for;
_,M0gen:=Solution(Matrix(M),Matrix([[f!0:i in [1..Dimension(fixCS)*dim]]]));
dimM0:=Dimension(M0gen);
M0:=[&+[(M0gen.i)[j]*MS[j]:j in [1..#MS]]:i in [1..dimM0]];

/*
The space of solutions is 1-dimensional, so we need to find the unique element of it that lies in G.
*/
coeffs:={x:x in f|x ne 0 and x^dim*Determinant(M0[1]) eq 1 and Membership(L,x*M0[1])};
c:=Representative(coeffs)*M0[1];

/*
We can now get the final involution and the copy of PSL(2,61) < E8(1631).
*/
t:=c*e;
P:=sub<over|[u,s,t]>;


==> anc/Alt6_A2A2A2_3-decomposition.mg <==
/*
Here, G is a group of type A2A2A2, with M a 27-dimensional G-module isomorphic to the restriction of the minimal module for E6 restricted to a subgroup of type A2A2A2, that is with composition factors (10,01,00)/(00,10,01)/(01,00,10).
*/

load "CompareAHom.mg";
q:=19;
k:=GF(q);
G:=DirectProduct([SL(3,k):i in [1..3]]);
C:=CompositionFactors(GModule(G));
T12:=TensorProduct(C[1],Dual(C[2]));
T23:=TensorProduct(C[2],Dual(C[3]));
T31:=TensorProduct(C[3],Dual(C[1]));
M:=DirectSum([T12,T23,T31]);

/*
We can verify that this is a 3-decomopsition by checking that it has three irreducible 9-dimensional summands that are orthogonal to each other.
*/
DM:=DirectSumDecomposition(M);
for i,j in [1..#DM] do
	if i eq j then
		print i,j,Dimension(Fix(SymmetricPower(DM[i],3)));
	else
		print i,j,Dimension(AHom(DM[i],SymmetricSquare(Dual(DM[j]))));
		//All of these have dimension 0, giving the required orthogonality relations
	end if;
end for;

/*
We now take a permutation group 3.Alt6 and construct a copy H of it in G
*/
H:=PermutationGroup<18|[1,6,3,11,5,2,9,13,7,14,4,16,8,10,15,12,17,18],[2,7,8,1,9,10,4,6,13,3,15,5,12,17,11,18,14,16]>;
I:=IrreducibleModules(H,k);
exists(M1){m:m in I|Dimension(m) eq 3};
exists(M2){m:m in I|Dimension(m) eq 3 and not IsIsomorphic(m,M1) and not IsIsomorphic(m,Dual(M1))};
m1:=ActionGenerators(M1);
m2:=ActionGenerators(M2);
h1:=DiagonalJoin([m1[1],m1[1],m2[1]]);
h2:=DiagonalJoin([m1[2],m1[2],m2[2]]);
H:=sub<G|h1,h2>;

/*
N is the A2A2A2-module M restricted to H, we can check that it has irreducible summands 1+8+9^2.
We also take a copy K of Alt5 in H, we can check that taking the restriction O of M to K gives a module with summands 1+3+4^2+5^3.
*/
N:=Restriction(M,H);
DN:=DirectSumDecomposition(N);
K:=Subgroups(H:OrderEqual:=60)[1]`subgroup;
O:=Restriction(N,K);
DO:=DirectSumDecomposition(O);

/*
We now write generators of Hom_{kAlt6}(U,Sym^2(W*)) as a linear combination of generators of Hom_{kAlt5}(U|Alt5,Sym^2(W^*|Alt5)).
If U=W, instead of Hom we take Fix(Sym^3(U)).
*/
mods:=[DirectSum(DN[1],DN[2]),DN[3],DN[4]];
for i,j in [1..#mods] do
	if i eq j then
		print CompareS3(K,mods[i]);
	else
		print CompareAHom(K,mods[i],mods[j]);
	end if;
end for;


==> anc/Alt6_C4.mg <==
/*
Here, we show that any Alt6 < E6 that acts on the natural module as 5+5'+8+9 lies in C4 < E6.

We do so by constructing 2.Alt5 < 2.Alt6 < C4 and the restriction of said module to Alt5, that is 1+3+4+4+5+5+5; this is because Alt5 is unique up to conjugacy.
We also construct the uinque (up to conjugacy) C4-invariant symmetric trilinear form on the module, which is inherited from the Dickson 3-form of E6.
We look for the possible ways to combine the Alt5-irreducible modules to obtain different Alt6, and we observe that the only possible chocies are subgroups of C4.
*/

load "TrilinearForm.mg";
q:=11;
k:=GF(q);
G:=Sp(8,q);
/*
H is a copy of 2.Alt6 < G.
Since G has small rank, H can be found by using the ClassicalMaximals built-in function.
*/
H:=sub<SL(8,q)|[4,5,3,1,2,4,4,3,2,3,10,10,10,3,2,4,0,0,5,6,6,2,3,4,1,10,1,8,9,6,10,2,1,4,5,1,3,5,1,10,8,6,10,5,10,6,1,8,8,5,6,4,1,0,8,6,9,8,8,1,10,0,9,7],[7,2,2,2,6,5,5,7,4,8,8,9,8,8,1,1,4,7,3,6,0,9,3,5,4,0,10,2,7,4,4,7,6,4,7,5,10,7,2,8,2,0,9,9,0,4,1,10,6,4,3,1,4,0,6,9,0,9,7,1,8,5,0,4]>;
M:=ExteriorSquare(GModule(G));
M/:=Fix(M);
N:=Restriction(M,H);
D:=DirectSumDecomposition(N);
/*
K is any copy of 2.Alt5 < H; as there are two conjugacy classes, we arbitrarily pick a representative of one of them.
This can be done for example using K:=Random(Subgroups(H:OrderEqual:=120))`subgroup;
*/
K:=sub<SL(8,q)|H.1,[10,1,4,6,6,4,2,3,3,9,5,3,1,5,9,3,5,0,6,2,0,7,4,3,3,1,0,10,5,8,0,2,3,4,5,5,5,1,0,0,5,3,0,1,4,0,7,4,10,4,3,10,4,6,5,9,10,2,3,8,6,4,8,9],DiagonalMatrix([-1:i in [1..8]])>;
O:=Restriction(M,K);
O:=GModule([m:m in ActionGenerators(O)|Order(m) gt 1]);
MS:=SymmetricPower(M,3);
/*
We now have:
M, a 27-dimensional irreducible representation of G = C4(q) < E6(q) on its minimal module;
N, its restriction to 2.Alt6 = H < G, with decomposition 5+5'+8+9
O, its restriction to 2.Alt5 = K < H, with decomposition (1+4)+5+(3+5)+(4+5)
*/

/*
This is the trilinear form computed in Sp8_trilinear_form.mg
*/
fp:=sub<VectorSpace(GF(11),3654)|[GF(11)|0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,5,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]>.1;
f:=TrilinearForm(O,fp);

/*
We locate the unique 1-dimensional summand A1 of O, and find a generator a1 such that f(a1,a1,a1)=1
*/
A1:=sub<O|Fix(O)>;
a1:=O!A1.1;

/*
Likewise, we locate the unique 3-dimensional summand A3 of O
*/
a1/:=Root(f(a1,a1,a1),3);
exists(sub3){m:m in Submodules(O)|Dimension(m) eq 3};
C3:=sub<O|sub3>;

/*
Among the 4-dimensional submodules of O, we take as reference the only two that are orthogonal to A1; call them U4 and W4.
*/
subs4:=[m:m in Submodules(O)|Dimension(m) eq 4 and IsIrreducible(m)];
fours:=[];
for m in subs4 do
	found:=true;
	for i in [1..4], j in [i..4] do
		if f(a1,m.i,m.j) ne 0 then
			found:=false;
			break i;
		end if;
	end for;
	if found then
		Append(~fours,m);
	end if;
end for;
U4:=fours[1];
W4:=fours[2];

/*
We create a reference copy of Alt6 and Alt5, making sure we are choosing the same representations; there are two choices for an 8-dimensional irreducible Alt(6)-module, corresponding to two choices for a 3-dimensional irreducible Alt(5)-module.
*/
//alt6:=PermutationGroup(FPGroup(ActionGroup(N)));
alt6:=PermutationGroup<6|(1,2)(3,4),(1,3,5,2)(4,6)>;
I:=IrreducibleModules(alt6,k);
exists(copy8){m:m in I|IsIsomorphic(m,D[3])};
exists(alt5){g`subgroup:g in Subgroups(alt6:OrderEqual:=60)|IsIsomorphic(C3,Submodules(Restriction(copy8,g`subgroup))[2])};
exists(copy14){m:m in I|Dimension(m) eq 5 and not(IsIrreducible(Restriction(m,alt5)))};
copy14r:=Restriction(copy14,alt5);
copy4r_5:=Submodules(copy14r)[3];
/*
copy14 is a reference copy of the 5-dimensional Alt(6)-module that splits into 1+4 when restricted to Alt(5).
copy14r is the corresponding reference copy for the restriction.
copy4r_5 is the reference copy of the 4-dimensional summand of the restriction.
We can construct the (unique up to scalars) Alt(6)-invariant trilinear symmetric form on copy14, and its restriction to copy14r
*/
fp14:=TrilinearForms(copy14).1;
f14:=TrilinearForm(copy14r,fp14);

/*
We make sure that f(1,1,1) = 1 in the reference copy as well.
*/
c1:=Fix(copy14r).1;
c1/:=Root(f14(c1,c1,c1),3);

/*
We construct maps alpha and beta from the reference copy of the 4-dimensional module to U4 and W4, respectively; we then pick any non-zero vector in the copy and rescale so that f(1,alpha(z),beta(z)) = 1.
*/
_,alpha:=IsIsomorphic(copy4r_5,GModule([m:m in ActionGenerators(U4)|Order(m) ne 1]));
_,beta:=IsIsomorphic(copy4r_5,GModule([m:m in ActionGenerators(W4)|Order(m) ne 1]));
repeat
	z:=Random(copy4r_5);
	val:=f(a1,U4!Vector(z*alpha),W4!Vector(z*beta));
until z ne 0 and val ne 0;
beta/:=f(a1,U4!Vector(z*alpha),W4!Vector(z*beta));

/*
We construct a copy of the objects involved extending the ground field to a polynomial ring over it. In this way we can work in any arbitrary extension of the field by defining where the variable (x) may take values in.
The function pol takes any element of our original module and changes its ground field to the polynomial ring over it.
The function convert allows us to write any element of any 4-dimensional submodule of the module over the polynomial ring, by taking a vector vec in the reference copy of 4 and mapping it to alpha(vec)+x*beta(vec)
*/
kp<x>:=PolynomialRing(k);
Op:=ChangeRing(O,kp);
Fp:=TrilinearForm(Op,fp);
pol:=func<vec|Op!Vector(ChangeRing(vec,kp))>;
convert:=func<vec|pol(O!U4!Vector(vec*alpha))+x*pol(O!W4!Vector(vec*beta))>;

/*
We compute f(1,z,z) in the reference copy; dividing by 2 gives the value of lambda*mu^2
*/
a:=f14(c1,z,z)/2;

/*
We take three random distinct non-zero vectors u,v,w in the reference copy of 4
We compute f(u,v,w) both in the refence copy and in the original module extended to the polynomial ring.
*/
repeat u:=Random(copy4r_5); until u ne 0;
repeat v:=Random(copy4r_5); until v ne 0 and v ne u;
repeat w:=Random(copy4r_5); until w ne 0 and w ne u and w ne v;
b:=f14(u,v,w);

/*
One can verify that any such choice of u,v,w gives a polynomial of the form rx^3+s, so we are solving the system
lambda * mu^2 = a
mu^3 * r * lambda^3 + mu^3 * s = b
Multiplying the second equation by mu^3 and substituting lambda by a*mu^-2 gives a polynomial of degree two in terms of mu^3, which tells us the number of solutions.
We can then compute its roots in our field of choice and deduce mu, then lambda.
*/
coeff:=Coefficients(Fp(convert(u),convert(v),convert(w)));
roots:=[t[1]:t in Roots(coeff[1]*x^2-b*x+a^3*coeff[4])];
mu:=[t:t in k|t^3 in roots];
lambda:=[a*t^-2:t in mu];

/*
We can now construct he possible choices for the 4-dimensional module A4 such that A1+A4 has the same Alt(6)-invariant symmetric trilinear form as the reference copy.
*/
A4list:=[sub<O|[mu[i]*(U4!Vector(a*alpha)+lambda[i]*W4!Vector(a*beta)):a in Basis(copy4r_5)]>:i in [1..#mu]];

/*
In particular, if we stick to work in GF(11), we have 2 choices.
We can find what are the other summands for each choice of A4.
*/

/*
We construct reference copies for the remaining modules: 8+9, that is (3+5)+(4+5) when restricting to Alt(5).
*/
exists(copy5){m:m in I|Dimension(m) eq 5 and not(IsIsomorphic(m,copy14))};
copy9:=I[6];
copy5r_5:=Restriction(copy5,alt5);
copy9r:=Restriction(copy9,alt5);
copy4r_9:=Submodules(copy9r)[2];
copy5r_9:=Submodules(copy9r)[3];
copy8r:=Restriction(copy8,alt5);
copy5r_8:=Submodules(copy8r)[3];
copy3r:=Submodules(copy8)[2];

/*
We can verify that the general way of finding the choices for A4 matches the naive way of checkin all the possible 4-dimensional modules (which naturally only works for a fixed field size, in this case GF(11)).
*/
A4:=[];
A5:=[];
for P in subs4 do
	Q:=A1+P;
	for map in {map:map in AHom(Q,copy14r)|Q!a1*map eq c1 and IsInjective(map)} do
		ok:=true;
		for i in [1..5], j in [i..5], k in [j..5] do
			if f(Q.i,Q.j,Q.k) ne f14(map(Q.i),map(Q.j),map(Q.k)) then
				ok:=false;
				break i;
			end if;
		end for;
		if ok then 
			Append(~A4,P);
			Append(~A5,Q);
			break;
		end if;
	end for;
end for;

subs5:=[m:m in Submodules(O)|Dimension(m) eq 5 and IsIrreducible(m)];

/*
We start by finding the possible choices for B5, the Alt(6)- and Alt(5)-irreducible summand.
We select the candidates by using the relation (A1,B5,B5) = 0.
*/
fives:=[];
for m in subs5 do
	found:=true;
	for i in [1..5], j in [i..5] do
		if f(a1,m.i,m.j) ne 0 then
			found:=false;
			break i;
		end if;
	end for;
	if found then
		Append(~fives,m);
	end if;
end for;
/*
We then use the fact that B5 and A5 are orthogonal to each other, and find a unique choice for B5.
*/
B5:=[];
for n in A5, m in fives do
	found:=true;
	for i in [1..5], j in [i..5], k in [j..5] do
		if f(m.i,n.j,n.k) ne 0 or f(n.i,m.j,m.k) ne 0 then
			found:=false;
			break i;
		end if;
	end for;
	if found then
		Append(~B5,m);
		break m;
	end if;
end for;

/*
For C5, obtained as submodule of the restriction of 8C to Alt(5), we use the fact that (8C,5B,5B) = 0.
*/
C5:=[];
for r in B5, m in subs5 do
		found:=true;
		for i in [1..5], j in [i..5], k in [j..5] do
			if f(m.i,r.j,r.k) ne 0 then
				found:=false;
				break i;
			end if;
		end for;
		if found then
			Append(~C5,m);
			break m;
		end if;
end for;
C8:=[C3+p:p in C5];

/*
As there is not a unique Alt(6)-invariant trilinear symmetric form on the 9-dimensional module 9D, we cannot just compare it to a reference copy.
We find the summands D4 and D5 of its restriction to Alt(5) by considering relations with other submodules, for which there is a unique form, like (B5,D4,D4), (C8,D4,D4), and so on.
*/
D4:=[];
D5:=[];
fp59:=TrilinearFormsAHom(copy5,copy9).1;
f59:=TrilinearFormAHom(copy5r_5,copy9r,fp59);
fp149:=TrilinearFormsAHom(copy14,copy9).1;
f149:=TrilinearFormAHom(copy14r,copy9r,fp149);
fp89:=TrilinearFormsAHom(copy8,copy9).1;
f89:=TrilinearFormAHom(copy8r,copy9r,fp89);
for l in [1..2] do
	//Test (B5,D4,D4)
	D4[l]:=FindSubmodulesAHom(f,f59,B5[l],copy5r_5,copy9r,subs4);
	//Test (A5,D4,D4)
	D4[l]:=FindSubmodulesAHom(f,f149,A5[l],copy14r,copy9r,D4[l]);
	//Test (C8,D4,D4)
	D4[l]:=FindSubmodulesAHom(f,f89,C8[l],copy8r,copy9r,D4[l]);
	//Test (B5,D5,D5)
	D5[l]:=FindSubmodulesAHom(f,f59,B5[l],copy5r_5,copy9r,subs5);
	//Test (A5,D5,D5)
	D5[l]:=FindSubmodulesAHom(f,f149,A5[l],copy14r,copy9r,D5[l]);
	//Test (C8,D5,D5)
	D5[l]:=FindSubmodulesAHom(f,f89,C8[l],copy8r,copy9r,D5[l]);
end for;

D9:=[[m+n:m in D4[l],n in D5[l]]:l in [1..2]];
if #D9[1] eq 1 and #D9[2] eq 1 then
	D9:=[D9[1,1],D9[2,1]];
else
	print "More refinement needed";
end if;
/*
We find indeed a unique choice of D4 and D5 for each choice of A4.
*/


/*
Each choice of A4 gives a different copy of Alt(6) acting on the modules.
We can compute a matrix conjugating the two copies of Alt(6), and verify that they both lie in the same C4.
In particular, they are also C4-conjugate, as expected since we are working over GF(11).
*/
D4:=&cat(D4);
D5:=&cat(D5);

/*
First, we make a change of basis so that one of modules' basis is ordered like (1+4)+5+(3+5)+(4+5)
*/
basischange:=[];
for l in [1..2] do
	basischange[l]:=VerticalJoin([Vector(O!v):v in [a1] cat Basis(A4[l]) cat Basis(B5[l]) cat Basis(C3) cat Basis(C5[l]) cat Basis(D4[l]) cat Basis(D5[l])]);
end for;
m:=basischange[2]^-1;
O1:=O^m;
M1:=M^m;
modconj1:=[sub<O1|Vector((O!v)*m)>:v in [a1,A4[1].1,B5[1].1,C3.1,C5[1].1,D4[1].1,D5[1].1]];
modconj2:=[sub<O1|Vector((O!v)*m)>:v in [a1,A4[2].1,B5[2].1,C3.1,C5[2].1,D4[2].1,D5[2].1]];

/*
For each summand, we construct a map between the representations that preserves the form.
Observe that there are two choices for the 3-dimensional submodule, and we take the non-trivial one.
*/
b1:=FindMap([A1,A1]);
a4:=FindMap(A4);
b5:=FindMap(B5);
c5:=FindMap(C5);
d4:=FindMap(D4);
d5:=FindMap(D5);
exists(c3){m:m in FindMap([C3,C3])|Determinant(m) eq -1};

/*
We can now construct the matrix conjugating one representation to the other.
*/
conjmat:=VerticalJoin([Vector((O!b1(A1!O!Vector((O1.i)*m^-1)))*m):i in [1]] cat [Vector((O!a4(A4[2]!O!Vector((O1.i)*m^-1)))*m):i in [2..5]] cat [Vector((O!b5(B5[2]!O!Vector((O1.i)*m^-1)))*m):i in [6..10]] cat [Vector((O!c3(C3!O!Vector((O1.i)*m^-1)))*m):i in [11..13]] cat [Vector((O!c5(C5[2]!O!Vector((O1.i)*m^-1)))*m):i in [14..18]] cat [Vector((O!d4(D4[2]!O!Vector((O1.i)*m^-1)))*m):i in [19..22]] cat [Vector((O!d5(D5[2]!O!Vector((O1.i)*m^-1)))*m):i in [23..27]]);

/*
We can verify that this matrix is the 27-dimensional representation of the matrix conjugating the two copies of ALt6 < C4 in the original 8-dimensional representation of the group G, which is the non-central centraliser of the Alt5 < Alt6 we used.
*/
G2:=ActionGroup(M);
map:=hom<G->G2|[G2.1,G2.2]>;
CGK:=Centraliser(G,K);

/*
The first generator of the centraliser lies in the centre of G, so we take the other one.
*/
J2:=map(CGK.2);
conjmat eq m^-1*J2*m;


==> anc/Alt6_F4.mg <==
/*
In this case, we construct copies of Alt(6) in F4(19).
This works in any field such that we can see all (4) 3-dimensional irreducible submodules of 3.Alt(6).
*/

load "LDU.mg";
load "WeakChevalleyBasis.mg";
load "GHN.mg";

/*
Take a copy of the permutation group 3.Alt(6).
*/
A<x,y>:=PermutationGroup<18|[1,6,3,11,5,2,9,13,7,14,4,16,8,10,15,12,17,18],[2,7,8,1,9,10,4,6,13,3,15,5,12,17,11,18,14,16]>;
k:=GF(19);

/*
Take two 3-dimensional modules. They must:
	* not be isomorphic to each other;
	* not be the dual to each other;
	* not have the same action on the centre.
In particular, we fix one arbitrarily and pick the only option for the other.

We then construct a copy of 3.Alt(6) in a group of type F4 using the fact that it has a subgroup of type A2A2.
*/
I:=IrreducibleModules(A,k);
g1:=ActionGenerators(I[2]);
/*
The repeat loop is because sometimes we get a central product of two Alt(6), instead of Alt(6).
Probably we need a better way to choose generators for the action on the two modules.
*/
repeat
	exists(g1){[x,y]:x,y in ActionGroup(I[2])|sub<ActionGroup(I[2])|x,y> eq ActionGroup(I[2]) and 0 notin {Minor(m,[1..k],[1..k]):k in [1..3],m in [x,y]}};

	for i in [3..5] do
		if not(IsIsomorphic(Dual(I[2]),I[i])) and not(IsIsomorphic(Restriction(I[2],Centre(A)),Restriction(I[i],Centre(A)))) then
			exists(g2){[x,y]:x,y in ActionGroup(I[i])|sub<ActionGroup(I[i])|x,y> eq ActionGroup(I[i]) and 0 notin {Minor(m,[1..k],[1..k]):k in [1..3],m in [x,y]}};
			break;
		end if;
	end for;

	G:=GroupOfLieType("F4",k);
	st:=StandardRepresentation(G);
	over_std:=Codomain(st);
	gens:=[];
	for i in [1..2] do
		l1,d1,u1:=roots_word(g1[i]);
		l2,d2,u2:=roots_word(g2[i]);
		l:=st(elt<G|<48,l1[1]>,<1,l1[2]>,<47,l1[3]>>)*st(TorusTerm(G,48,d1[1])*TorusTerm(G,1,d1[2]))*st(elt<G|<24,u1[1]>,<25,u1[2]>,<23,u1[3]>>);
		s:=st(elt<G|<3,l2[1]>,<4,l2[2]>,<7,l2[3]>>)*st(TorusTerm(G,3,d2[1])*TorusTerm(G,4,d2[2]))*st(elt<G|<27,u2[1]>,<28,u2[2]>,<31,u2[3]>>);
		gens[i]:=l*s;
	end for;
	a6st:=sub<over_std|gens>;
until IsIsomorphic(a6st,Alt(6));

/*
The construction was done in the simply connected case, so we map to the adjoint group as it is needed for further computations.
*/
L:=LieAlgebra(G);
ad:=AdjointRepresentation(G);
over:=Codomain(ad);
dim:=Dimension(L);
rk:=Rank(G);
nr:=(dim-rk) div 2;

g1:=gens[1]@@st;
g2:=gens[2]@@st;
alt6:=sub<over|ad(g1),ad(g2)>;

/*
We identify some elements in our copy of Alt(6) < F4(19).
*/
_,m:=IsIsomorphic(Alt(6),alt6);
a:=m(Alt(6)!(1,2)(3,4));
b:=m(Alt(6)!(1,2)(3,5));
c:=m(Alt(6)!(1,2)(4,5));
d:=m(Alt(6)!(1,2,3));
y:=m(Alt(6)!(1,2)(5,6));

/*
The Klein 4-group V4:=<a,a^d> is toral in F4, so we find a Chevally basis that diagonalises it, and a matrix that performs the change of basis.
*/
weakchev,conj:=WeakChevalleyBasis(L,[a,a^d]);

/*
The Lie subgalgebra fixed by V4 is of type A2T2, so we construct the centraliser accordingly.
*/
fixS:=[r:r in [dim-nr+1..dim]|weakchev[r]*a eq weakchev[r] and weakchev[r]*a^d eq weakchev[r]];
xact,_,nact:=GHN(L,fixS,weakchev);
_,hact,_:=GHN(L,[nr+rk+1..nr+2*rk],weakchev);
CS:=sub<over|xact,hact,nact>;

/*
Now we need to compute C_{C_G(V4)}(d).
We use the Chevalley basis that makes V4 toral: this is because the matrices generating C_G(V4) become very sparse, and some of them diagonal.
This makes the computation almost instantaneous.
*/
CSconj:=sub<over|[m^(conj^-1):m in Generators(CS)]>;
CVDconj:=Centraliser(CSconj,d^(conj^-1));
CVD:=sub<over|[g^conj:g in Generators(CVDconj)]>;

/*
The resulting subgroup is very small (~1k elements), so we can search through them to find those generating different copies of Alt(6) containing the given Alt(5), which is unique up to conjugacy in F4.
*/
X:=[];
for g in CVD do
	x:=g*y;
	if Order(x) eq 2 and Order(x*b) eq 3 and Order(x*c) eq 3 and IsIsomorphic(Alt(6),sub<over|a,b,d,x>) then
		Include(~X,x);
	end if;
end for;

P:=[sub<over|a,b,d,x>:x in X];


==> anc/CompareAHom.mg <==
/*
These are auxiliary functions used to study Alt6 < E6 and show it stabilises a 3-decomposition using the fact that Alt5 < Alt6 < A2A2A2 < E6 does.
This is done by comparing the E6-invariant trilinear form on Alt6 with its restriction to Alt5.
*/

/*
This function takes as input two kG-modules M1, M2, and a subgroup H<G.
It then returns a basis of Hom_{kG}(M1,Sym^2(M2*)), a basis of Hom_{kH}(M1|H,Sym^2(M2*|H)), and write the elements of the former as a linear combination of the elements of the latter.
*/

function CompareAHom(H,M1,M2)
	k:=BaseRing(ActionGroup(M1));
	M:=[M1,Dual(M2)];
	MH:=[Restriction(m,H):m in M];

	/*
	This block of instructions is not essential, but allows for a cleaner visualisation of the modules by rearranging the bases: M becomes GM, and MH becomes N.
	One could obtain the same results by working directly with M and MH.
	*/
	N:=[DirectSum(DirectSumDecomposition(m)):m in MH];
	S:=[GL(Dimension(m),k):m in M];
	actgen:=[**];
	for i in [1,2] do
		exists(x){m:m in AHom(MH[i],N[i])|IsInjective(m)};
		actgen[i]:=[(S[i]!g)^(S[i]!x):g in ActionGenerators(M[i])];
	end for;
	GM:=[Dimension(M[i]) eq 1 select M[i] else GModule(actgen[i]):i in [1,2]];
	//The select statement is required to avoid issues with modules having a different number of generators

	GA:=AHom(GM[1],SymmetricSquare(GM[2]));
	HA:=AHom(N[1],SymmetricSquare(N[2]));
	gensG:=SetToSequence(Generators(GA));
	gensH:=SetToSequence(Generators(HA));

	/*
	We create the matrix space W generated by a basis of Hom_{kH}(M1|H,Sym^2(M2*|H)), and a map from it to a vector space V over k with the same dimension, so that the canonical basis of V is made of the generators of W.
	This way, we can simply take the generators of Hom_{kG}(M1,Sym^2(M2*)) as elements of W, and use the map W->V to find how to write them in terms of generators of W.
	*/
	W:=KMatrixSpaceWithBasis([Matrix(m):m in gensH]);
	V:=VectorSpace(k,Dimension(W));
	map:=hom<W->V|[<W.i,V.i>:i in [1..Dimension(W)]]>;
	coeffs:=[map(m):m in gensG];
	return gensG, gensH, coeffs;
end function;

/*
This function does the same in the case when M1=M2, as we use the fixed point of the symmetric cube instead.
*/

function CompareS3(H,M)
	k:=BaseRing(M);
	MH:=Restriction(M,H);
	//Again, we rearrange a basis for an easier visualisation
	N:=DirectSum(DirectSumDecomposition(MH));
	exists(x){m:m in AHom(MH,N)|IsInjective(m)};
	GA:=SymmetricPower(M^Matrix(x),3);
	HA:=SymmetricPower(N,3);
	gensG:=[GA!v:v in Basis(Fix(GA))];
	gensH:=[HA!v:v in Basis(Fix(HA))];
	W:=sub<VectorSpace(HA)|[Vector(v):v in gensH]>;
	V:=VectorSpace(k,Dimension(W));
	map:=hom<W->V|[<W.i,V.i>:i in [1..Dimension(W)]]>;
	coeffs:=[map(m):m in gensG];
	return gensG, gensH, coeffs;
end function;


/*
This is a version of CompareAHom that does not rearrange the bases.
*/

function CompareAHom2(H,M1,M2)
	k:=BaseRing(ActionGroup(M1));
	M:=[M1,Dual(M2)];
	S:=[GL(Dimension(m),k):m in M];
	MH:=[Restriction(m,H):m in M];
	GA:=AHom(M[1],SymmetricSquare(M[2]));
	HA:=AHom(MH[1],SymmetricSquare(MH[2]));
	gensG:=SetToSequence(Generators(GA));
	gensH:=SetToSequence(Generators(HA));
	W:=KMatrixSpaceWithBasis([Matrix(m):m in gensH]);
	V:=VectorSpace(k,Dimension(W));
	map:=hom<W->V|[<W.i,V.i>:i in [1..Dimension(W)]]>;
	coeffs:=[map(m):m in gensG];
	return gensG, gensH, coeffs;
end function;


==> anc/GHN.mg <==
/*
This function takes as input a Lie algebra L, constructed with the LieAlgebra function, a list of positive roots (i.e. a list of integers between 1 and half the number of roots of the root system of L), and a Chevalley basis of L.
It returns:
	* a list of matrices corresponding to the root elements x_+-i(1);
	* a list of matrices corresponding to h_i(a), with a some primitive element of the ground field;
	* a list of matrices corresponding to n_i;
where i denotes an element of the given input list.
All the matrices are constructed with respect to the Chevalley basis given as input.
*/

load "MapToMatrix.mg";

function GHN(L,root_list,chevalley)
	rd:=RootDatum(L);
	rk:=Rank(rd);
	a:=PrimitiveElement(BaseRing(L));
	dim:=Dimension(L);
	roots,_,_,cartan:=RootSystem(L);
	nr:=(dim-rk) div 2;
	cartan:=ChangeRing(cartan,BaseRing(L));
	root_list:=Sort(root_list);
	root_list_neg:=[dim+1-n:n in root_list];
	//This map allows to switch between the ordering of roots and the ordering of basis vectors of a Lie algebra corresponding to those roots.
	m:=map<({1..nr} join {nr+rk+1..dim})->{1..dim-rk}|x:->x le nr select dim+1-rk-x else x-nr-rk,y:->y le nr select nr+rk+y else dim-rk+1-y>;
	
	//Construct the matrices for x_+-i(1) and the Chevalley group G they generate
	xact:=[];
	for r in root_list cat root_list_neg do
		img:=[];
		epr:=chevalley[r];
		emr:=chevalley[dim+1-r];
		for i in [1..dim] do
			if i in [nr+1..nr+rk] then
				img[i]:=chevalley[i]+(chevalley[i],epr);
			elif i eq r then
				img[i]:=epr;
			elif i eq dim+1-r then
				img[i]:=emr+(emr,epr)-epr;
			else
				img[i]:=&+[(j eq 0 select 1 else LieConstant_M(rd,r@m,i@m,j))*chevalley[(RootPosition(rd,j*roots[r@m]+roots[i@m]))@@m]:j in [0..LieConstant_q(rd,r@m,i@m)]];
				//M(rd,r,s,j) is not 1 when j=0, for some reason
			end if;
		end for;
		map:=hom<L->L|[<chevalley[i],img[i]>:i in [1..dim]]>;
		Append(~xact,MapToMatrix(Basis(L),map));
	end for;
	
	//Construct the matrices for h_i(a) and the Cartan subgroup H of G they generate
	hact:=[];
	for r in root_list do
		img:=[];
		for i in [1..dim] do
			if i in [nr+1..nr+rk] then
				img[i]:=chevalley[i];
			else
				img[i]:=(a^CartanInteger(rd,i@m,r@m))*chevalley[i];
			end if;
		end for;
		map:=hom<L->L|[<chevalley[i],img[i]>:i in [1..dim]]>;
		Append(~hact,MapToMatrix(Basis(L),map));
	end for;

	//Construct the matrices for n_i and the normaliser N of H in G they generate together with H
	nact:=[];
	for r in root_list do
		img:=[];
		for i in [1..dim] do
			if i in [nr+1..nr+rk] then
				imgcart:=L!0;
				for j in [1..rk] do
					//in Magma, the cartan part of the basis is not given by h_r=[e_r,e_-r], but by a linear combination of them obtained from the inverse of the Cartan matrix
					index:=Image(ReflectionPermutation(rd,r@m),j);
					imgcart-:=(cartan^-1)[j][i-nr]*(chevalley[index@@m],chevalley[(index gt nr select index-nr else index+nr)@@m]);
				end for;
				img[i]:=imgcart;
			else
				img[i]:=LieConstant_eta(rd,r@m,i@m)*chevalley[(Image(ReflectionPermutation(rd,r@m),i@m))@@m];
			end if;
		end for;
		map:=hom<L->L|[<chevalley[i],img[i]>:i in [1..dim]]>;
		Append(~nact,MapToMatrix(Basis(L),map));
	end for;
	
	return xact,hact,nact;
end function;


==> anc/GenLinearComb.mg <==
/*
This function takes as input a list of matrices (generating some group G), and a positive integer k.
It returns a list of elements of G that are very likely to generate the matrix algebra generated by G.
The higher the vaule of k, the higher the likelihood of the result.
Note: we observed that one can keep k quite low (we used k=5).
*/

function GenLinearComb(generators,k)
	C:=MatrixGroup<Nrows(Random(generators)),BaseRing(Random(generators))|generators>;
	basis:=[];
	consecutive_dep:=0;
	repeat
		m:=Matrix(Random(C));
		Append(~basis,m);
		if IsIndependent(basis) then
			consecutive_dep:=0;
		else
			Prune(~basis);
			consecutive_dep+:=1;
		end if;
	until consecutive_dep eq k;
	return basis;
end function;


==> anc/LDU.mg <==
/*
These are auxiliary functions used to construct Alt6 < F4.
*/

/*
This function takes as input a matrix m, and returns true/false depending on whether m has zero minors.
*/
HasZeroMinors:=func<m|0 in [Minor(m,[1..i],[1..i]):i in [1..Nrows(m)]]>;

/*
This function takes as input a matrix m.
It returns three matrices l, d, u, such that l * d * u = m, and l is lower diagonal, d is diagonal, and u is upper diagonal.
The function will throw an error if the matrix has zero minors, hence cannot have a LDU decomposition.
*/
function LDU(m)
	n:=Nrows(m);
	f:=FieldOfFractions(BaseRing(m));
	error if HasZeroMinors(m),"The input does not have a LDU decomposition";
	d:=ZeroMatrix(f,n,n);
	d[1][1]:=m[1][1];
	u:=[[f|j eq i select 1 else (i eq 1 select m[1][j]/m[1][1] else 0):j in [1..n]]:i in [1..n]];
	l:=[[f|j eq i select 1 else (j eq 1 select m[i][1]/m[1][1] else 0):j in [1..n]]:i in [1..n]];
	for i in [2..n] do
		d[i][i]:=m[i][i]-&+[d[k][k]*l[i][k]*u[k][i]:k in [1..i-1]];
		for j in [i+1..n] do
			u[i][j]:=(m[i][j]-&+[d[k][k]*l[i][k]*u[k][j]:k in [1..i-1]])/d[i][i];
			l[j][i]:=(m[j][i]-&+[d[k][k]*l[j][k]*u[k][i]:k in [1..i-1]])/d[i][i];
		end for;
	end for;
	return Matrix(l),Matrix(d),Matrix(u);
end function; 

/*
This function takes as input a matrix m of some rank n
It outputs three lists that show how to write m in the standard representation of a group of type A_{n-1} using root elements and toral elements.

Example:

If the input is the SL(3,19) matrix
[18 18  0]
[ 2 14  9]
[ 0 17  0]
then a LDU decomposition is
[ 1  0  0]   [18  0  0]   [ 1  1  0]
[17  1  0] * [ 0 12  0] * [ 0  1 15]
[ 0  3  1]   [ 0  0 11]   [ 0  0  1]
so the function will return the lists
[ 17, 3, 0 ]
[ 18, 7 ]
[ 1, 15, 15 ]
which means that
G := GroupOfLieType("A2",19:Isogeny:="SC");
L := elt<G|<1,17>,<2,3>,<3,0>>;
D := TorusTerm(G,1,18) * TorusTerm(G,2,7);
U := elt<G|<4,1>,<5,15>,<6,15>>;
gives L,D,U in terms of elements of A2(19).
*/
function roots_word(m)
	l,d,u:=LDU(m);
	n:=Nrows(m);
	k:=BaseRing(m);
	G:=GroupOfLieType("A" cat IntegerToString(n-1),k:Isogeny:="SC");
	over:=GL(n,k);
	std:=StandardRepresentation(G);

	list_roots_pos:=[];
	list_roots_neg:=[];
	root:=0;
	mat_pos:=[over!1];
	mat_neg:=[over!1];
	for i in [2..n] do
		temp_mat_pos:=&*mat_pos;
		temp_mat_neg:=&*mat_neg;
		for j in [1..n-i+1] do
			root+:=1;
			s:=(-1)^i*(l[i+j-1,j]-temp_mat_pos[i+j-1,j]);
			Append(~list_roots_pos,s);
			Append(~mat_pos,std(elt<G|<root,s>>));
			s:=(-1)^i*(u[j,i+j-1]-temp_mat_neg[j,i+j-1]);
			Append(~list_roots_neg,s);
			Append(~mat_neg,std(elt<G|<root+(#Roots(G) div 2),s>>));
		end for;
	end for;

	list_torus:=[k!1:i in [1..n-1]];
	for i in [1..n-1] do
		t:=std(elt<G|Vector(list_torus)>);
		list_torus[i]:=d[i][i]/t[i][i];
	end for;

	return list_roots_pos,list_torus,list_roots_neg;
end function;


==> anc/MapToMatrix.mg <==
/*
The function takes as input a basis of some vector space V, and a map between spaces with domain V.
It returns the corresponding matrix.

While Magma has a function with the same name, it does not work with the maps we are using, so we replace it with this simple version that better fits our necessities.
*/

function MapToMatrix(basis,map)
	matrix:=[[(vector@map)[i]:i in [1..Ncols(vector)]]:vector in basis];
	return GL(Ncols(basis[1]),BaseRing(basis[1]))!matrix;
end function;


==> anc/Membership.mg <==
/*
This function takes as input a Lie algebra L, constructed using the LieAlgebra function, and a matrix g acting on L, i.e. such that Rank(g) = Dimension(L)
It outputs whether g belongs to the group of Lie type acting on L.
*/
function Membership(L,g)
	g:=Matrix(g);
	rk:=Rank(RootDatum(L));
	nr:=(Dimension(L)-rk) div 2;
	/*
	We only need to test the relation for a set of generators of the Lie algebra, since L is obtained in a default way, we can take just the generators of the root subspaces corresponding to a set of fundamental roots.
	If we did not have such information, we could use a basis of the underlying vector space - the for loop would range as [1..dim] - at the price of computation speed.
	*/
	for i in [nr+rk+1..nr+2*rk] do
		if 0 ne g^-1*Matrix(AdjointMatrix(L,L.i))*g-Matrix(AdjointMatrix(L,(L.i)*g)) then
			return false;
		end if;
	end for;
	return true;
end function;


==> anc/RescaleChevalley.mg <==
/*
This function takes as input a Lie algebra L, that must have the same form as the output of the LieAlgebra constructor in Magma, and a list weakchev of vectors (lying in L) that generate a full list of root subspaces of L.
It returns the same list rescaled in order to match the default structure constants of L, and sorted in the same way that Magma sorts the basis of a Lie algebra. It will include generators of the corresponding Cartan subalgbera, computed in the same way Magma does for its LieAlgebra constructor.
*/

function RescaleChevalley(L,weakchev)
	rd:=RootDatum(L);
	dim:=Dimension(L);
	rk:=Rank(rd);
	nr:=(dim-rk) div 2;
	K:=KillingForm(L);
	cartan:=ChangeRing(CartanMatrix(RootDatum(L)),BaseRing(L));
	
	/*
	In order to sort the vectors, we need to know which ones are orthogonal to each other.
	We compute such relation for both our list and a basis of L.
	*/
	rootrel:=[];
	for i in [1..dim] do
		rootrel[i]:=[];
		if i le nr or i gt nr+rk then
			for j in [1..nr] cat [nr+rk+1..dim] do
				if L.j*L.i ne 0 then
					Append(~rootrel[i],j);
				end if;
			end for;
		end if;
	end for;
	
	weakrootrel:=[];
	for i in [1..#weakchev] do
		weakrootrel[i]:=[];
		for j in [1..#weakchev] do
			if weakchev[j]*weakchev[i] ne 0 then
				Append(~weakrootrel[i],j);
			end if;
		end for;
	end for;
	
	//The input list does not include the cartan subalgebra, only root spaces, so we need to add additional vacuous entries which we will compute correctly at the end.
	for i in [1..rk] do
		Append(~weakrootrel,[]);
		Append(~weakchev,L!0);
	end for;
	
	/*
	We construct the corresponding graphs of relations. By finding an isomorphism between the two, we know which vectors in the weakchev list and a default basis correspond to the same root.
	*/
	rootgraph:=Graph<dim|[SequenceToSet(ngbh):ngbh in rootrel]>;
	weakrootgraph:=Graph<dim|[SequenceToSet(ngbh):ngbh in weakrootrel]>;
	_,rootmap:=IsIsomorphic(weakrootgraph,rootgraph);
	weakchev:=[weakchev[Index(i@@rootmap)]:i in [1..dim]];

	/*
	For a starting point, we rescale the vectors corresponding to negative roots using the Killing form so that it matches the value on vectors of the default basis.
	*/
	for i in [1..nr] do
		weakchev[nr+1-i]/:=(Matrix(weakchev[nr+1-i])*K*Transpose(Matrix(weakchev[nr+rk+i])))[1][1];
		weakchev[nr+1-i]*:=(Matrix(L.(nr+1-i))*K*Transpose(Matrix(L.(nr+rk+i))))[1][1];
	end for;

	/*
	We now rescale vectors in pairs corresponding to the positive and negative of the same root using the standard structure constants.
	*/
	for r in [rk+1..nr] do
		r1,r2:=ExtraspecialPair(rd,r);
		Np:=LieConstant_N(rd,r1,r2);
		Nm:=-Np;
		p:=weakchev[nr+rk+r];
		p1:=weakchev[nr+rk+r1];
		p2:=weakchev[nr+rk+r2];
		n:=weakchev[nr+1-r];
		n1:=weakchev[nr+1-r1];
		n2:=weakchev[nr+1-r2];
		j:=[i:i in [1..dim]|p[i] ne 0][1];
		//_,j:=Max([Integers()!p[i]:i in [1..dim]]);
		c:=(p1*p2)[j]/p[j];
		weakchev[Index(weakchev,p)]/:=Np/c;
		j:=[i:i in [1..dim]|n[i] ne 0][1];
		//_,j:=Max([Integers()!n[i]:i in [1..dim]]);
		c:=(n1*n2)[j]/n[j];
		weakchev[Index(weakchev,n)]/:=Nm/c;
	end for;

	/*
	Finally, we compute generators for the Cartan subalgebra ex novo, in the same way that Magma does by default.
	*/
	for i in [1..rk] do
		weakchev[nr+i]:=L!0;
		for j in [1..rk] do
			weakchev[nr+i]+:=(Transpose(cartan)^-1)[i][j]*(weakchev[nr+1-j]*weakchev[nr+rk+j]);
		end for;
	end for;

	return weakchev;
end function;

==> anc/Sp8_trilinear_form.mg <==
/*
We construct the unique (up to conjugacy) C4-invariant tilinear symmetric form on the irreducible 27-dimensional representation.
This corresponds to the restriction of the (unique up to conjugacy) E6-invariant trilinear symmetric form on its natural representation.
*/

load "TrilinearForm.mg";
q:=11;
k:=GF(q);
G:=GroupOfLieType("C4",q);
st:=StandardRepresentation(G);
G1:=Sp(8,q);
//We make sure that GroupOfLieType("C4",q)=Sp(8,q), as we use the former to compute generators of a maximal torus of the latter
error if exists(gen){g:g in [elt<G|<i,1>>:i in [1..4] cat [17..20]]|SL(8,q)!st(g) notin G1},"The GroupOfLieType construction does not give the same group as the Sp construction";
//We compute the 27-module corresponding to E6|C4
M:=ExteriorSquare(GModule(G1));
M/:=Fix(M);

//The following allows us to move between the 8-dimensional and 27-dimensional representation of Sp(8,q) that we have.
G2:=ActionGroup(M);
map:=hom<G1->G2|[G2.1,G2.2]>;
//Computing this map is the longest computation required to obtain the form. Increasing the size of the field may quickly make it unfeasible, time-wise.
m:=Dimension(M);
S:=SymmetricPower(M,3);

//By computing the generators of a maximal torus, we simplify the computation of the trilinear form by computing which structure constants are certainly zero.
seqs:=Sym3Idx(m);
to_check:=seqs;
torus_gen:=[map(st(TorusTerm(G,i,2))):i in [1..4]];
for i in [1..m], j in [i..m], k in [j..m] do
	if [i,j,k] in to_check and exists(t){t:t in torus_gen|t[i,i]*t[j,j]*t[k,k] ne 1} then
		Exclude(~to_check,[i,j,k]);
	end if;
end for;

//We now compute explicitely the C4-invariant (equiv. E6-invariant) trilinear form on M.
form:=TrilinearForms(M:TriplesToCheck:=to_check).1;
fp:=S![s in to_check select form[Index(to_check,s)] else 0:s in seqs];


==> anc/TrilinearForm.mg <==
/*
These are auxiliary functions used to study Alt6 < E6 and show that if the representation of Alt6 is 5+5'+8+9 then Alt6 < C4 < E6.
This is done by taking Alt5 < Alt6 < C4 and showing that the only possible Alt6 on top of the Alt5 must lie inside C4, using the fact that the unique E6-invariant symmetric trilinear form on its natural module restricts to a unique C4-invariant form.
*/

/*
This function takes as input an integer m, corresponding to the dimension of a module M, and returns a list of triples of integers corresponding to basis elements of Sym^3(M); that is, ordered triples of non-decreasing integers between 1 and m.
*/
Sym3Idx:=func<m|[[i,j,k]:k in [j..m],j in [i..m],i in [1..m]]>;

/*
This function takes as input a triple of integers l, and an integer n.
It outputs the position of the sorted triple l in the list of ordered triples of non-decreasing integers between 1 and n.
This is in general faster than doing, for example, Index(Sym3Idx(n),Sort(l)).
This is used when dealing with Sym^3(M).
*/
function Sym3Index(l,n)
	l:=Sort(l);
	return (l[1] eq 1 select 0 else &+[(n-i+1)*(n-i+2) div 2:i in [1..l[1]-1]])+(l[2] eq l[1] select 0 else &+[n-l[1]+1-j:j in [0..l[2]-l[1]-1]])+l[3]-l[2]+1;
end function;

/*
This function has the same use as Sym3Index, but in the case when dealing with Hom(M,Sym^2(N))
*/
function Sym12Index(l,n,m:sort:=true)
	if sort then
		l:=[l[1]] cat Sort([l[2],l[3]]);
	end if;
	return (l[1]-1)*((m*(m+1)) div 2)+(l[2] eq 1 select 0 else &+[m-j:j in [0..l[2]-2]])+l[3]-l[2]+1;
end function;


/*
This function takes as input a G-module M, and returns the space of G-invariant trilinear symmetric forms on M.
The function takes as an optional argument a list of triples to check. This is to help reducing computation time, as we do not need to check structure constants that are known to be zero.
*/
function TrilinearForms(M:TriplesToCheck:=Sym3Idx(Dimension(M)))
	m:=Dimension(M);
	seqs:=Sym3Idx(m);
	//seqs is the list of triples indexing the symmetric cube: ordered triples of non-decreasing integers between 1 and m.
	G:=Group(M);
	k:=BaseRing(M);
	d:=Dimension(Fix(SymmetricPower(M,3)));

	/*
	coeffs is the list of coefficients of the equations of the linear system we want to solve
	tested is the list of elements of G already used to generate new equations for the system
	left is the dimension of the space of solutions of the current system; without a system of equations to work with, it starts with dim(Sym^3(M))
	*/
	coeffs:=[];
	tested:={};
	left:=Binomial(m+2,3);
	repeat
		//We start by taking a random element of G that we have not checked yet.
		repeat g:=Random(G); until g notin tested;
		img:=[M.i*g:i in [1..m]];
		/*
		For each triple (i,j,k) we want to add the equation f(g(M.i),g(M.j),g(M.k))-f(M.i,M.j,M.k)=0 to the system we are solving.
		In order to actually compute the equation, we use the symmetry and linearity of the forms: f(g(M.i),g(M.j),g(M.k)) can be written as a linear combination of f(M.a,M.b,M.c), and we can ignore the triples [a,b,c] that do not appear in TriplesToCheck, as the corresponding structure constant is 0.
		*/
		for triple in seqs do
			v:=[img[i]:i in triple];
			vect:=[k!0:i in [1..#TriplesToCheck]];
			//This loop performs the reduction mentioned above: we compute only the summands of f(g(M.i),g(M.j),g(M.k)) that may not be zero.
			for c in [1..#TriplesToCheck] do
				for p in {PermuteSequence(TriplesToCheck[c],s):s in SymmetricGroup(3)} do
					vect[c]+:=v[1,p[1]]*v[2,p[2]]*v[3,p[3]];
				end for;
			end for;
			//Remember that the equation has a term -f(M.i,M.j,M.k) so we have to add -1 to the term indexed by [i,j,k] if that is a triple to check.
			if triple in TriplesToCheck then
				vect[Index(TriplesToCheck,triple)]-:=1;
			end if;
			/*
			We now add the equation to the system and solve it.
			If we reduce the dimension of the space of solution, we keep the new equation, otherwise we discard it as it is linearly dependent to what we already have.
			We stop once the dimension of the space of solutions is equal to dim(Fix(Sym^3(M))).
			*/
			Append(~coeffs,vect);
			_,sol:=Solution(Transpose(Matrix(coeffs)),Vector([k!0:i in [1..#coeffs]]));
			if Dimension(sol) eq left then
				Prune(~coeffs);
			else
				left:=Dimension(sol);
				if left eq d then
					break triple;
				end if;
			end if;
		end for;
		Include(~tested,g);
	until left eq d;
	return sol;
end function;

/*
This function takes as input a G-module M and a dim(Sym^3(M))-vector fp; fp corresponds to the structure constants of a symmetric trilinear G-invariant form f on M.
It outputs a function that computes the form; i.e. a function that takes three elements u,v,w of M as input and outputs f(u,v,w).
*/
function TrilinearForm(M,fp)
	m:=Dimension(M);
	form:=function(u,v,w)
		u:=M!u;
		v:=M!v;
		w:=M!w;
		if u ne 0 and v ne 0 and w ne 0 then
			return &+[u[i]*v[j]*w[k]*fp[Sym3Index([i,j,k],m)]:i,j,k in [1..m]|u[i] ne 0 and v[j] ne 0 and w[k] ne 0];
		else
			return 0;
		end if;
	end function;
	return form;
end function;

/*
This function takes as input two G-modules M and N, and returns the space of G-invariant forms defined over M x N x N that are linear in the first component, and bilinear in the othe two components.
*/
function TrilinearFormsAHom(M,N)
	k:=BaseRing(M);
	G:=Group(M);
	m:=Dimension(M);
	n:=Dimension(N);
	n1:=Binomial(n+1,2);
	A:=AHom(M,SymmetricSquare(Dual(N)));
	d:=Dimension(A);
	seqs:=[[i,j,k]:k in [j..n],j in [1..n],i in [1..m]];

	coeffs:=[];
	tested:={};
	left:=m*n1;
	repeat
		repeat g:=Random(G); until g notin tested;
		imgM:=[M.i*g:i in [1..m]];
		imgN:=[N.i*g:i in [1..n]];
		for triple in seqs do
			v:=[*imgM[triple[1]],imgN[triple[2]],imgN[triple[3]]*];
			vect:=[k!0:i in [1..#seqs]];
			for c in [1..#seqs] do
				for p in {PermuteSequence([seqs[c,2],seqs[c,3]],s):s in SymmetricGroup(2)} do
					vect[c]+:=v[1,seqs[c,1]]*v[2,p[1]]*v[3,p[2]];
				end for;
			end for;
			vect[Index(seqs,triple)]-:=1;
			Append(~coeffs,vect);
			_,sol:=Solution(Transpose(Matrix(coeffs)),Vector([k!0:i in [1..#coeffs]]));
			if Dimension(sol) eq left then
				Prune(~coeffs);
			else
				left:=Dimension(sol);
				if left eq 1 then
					break triple;
				end if;
			end if;
		end for;
		Include(~tested,g);
	until left eq d;
	return sol;
end function;

/*
This function takes as input two G-modules M and N, and vector fp corresponding to the structure constants of a G-invariant form f on M x N x N that is linear in the first component and bilinear in the other two.
It outputs a function that computes the form; i.e. a function that takes an element u of M and elements v,w of N as input and outputs f(u,v,w).
*/
function TrilinearFormAHom(M,N,fp)
	m:=Dimension(M);
	n:=Dimension(N);
	form:=function(u,v,w)
		u:=M!u;
		v:=N!v;
		w:=N!w;
		if u ne 0 and v ne 0 and w ne 0 then
			return &+[u[i]*v[j]*w[k]*fp[Sym12Index([i,j,k],m,n)]:i in [1..m], j,k in [1..n]|u[i] ne 0 and v[j] ne 0 and w[k] ne 0];
		else
			return 0;
		end if;
	end function;
	return form;
end function;

/*
This function takes as input:
a form f defined over some module M;
a submodule m1 of M;
a list test of submodules of M that we need to check;
reference modules n1 and n2 that contain a copy of m1 and the test submodules, respectively;
a form g that takes as arguments elements of n1 and n2;
an optional argument type that indicates whether we need g(n1,n2,n2) or g(n2,n1,n1).

It returns a list of the elements m of the test list for which f(m1,m,m) is equal to g(m1,m,m) in the reference copies; or f(m,m1,m1) = g(m,m1,m1) if specified by the optional argument.
*/
function FindSubmodulesAHom(f,g,m1,n1,n2,test:type:=2)
	candidates:=[];
	for m in test do
		found:=false;
		if type eq 2 then
			d1:=Dimension(m1);
			d2:=Dimension(m);
			for h1 in {h:h in AHom(m1,n1)|IsInjective(h)} do
				for h2 in {h:h in AHom(m,n2)|IsInjective(h)} do
					ok:=true;
					for i in [1..d1], j in [1..d2], k in [j..d2] do
						if f(m1.i,m.j,m.k) ne g(h1(m1.i),h2(m.j),h2(m.k)) then
							ok:=false;
							break i;
						end if;
					end for;
					if ok then
						found:=true;
						Append(~candidates,m);
						break h1;
					end if;
				end for;
			end for;
		else
			d1:=Dimension(m);
			d2:=Dimension(m1);
			for h2 in {h:h in AHom(m,n1)|IsInjective(h)} do
				for h1 in {h:h in AHom(m1,n2)|IsInjective(h)} do
					ok:=true;
					for i in [1..d1], j in [1..d2], k in [j..d2] do
						if f(m.i,m1.j,m1.k) ne g(h2(m.i),h1(m1.j),h1(m1.k)) then
							ok:=false;
							break i;
						end if;
					end for;
					if ok then
						found:=true;
						Append(~candidates,m);
						break h2;
					end if;
				end for;
			end for;
		end if;
	end for;
	return candidates;	
end function;

/*
This function takes as input a list of two kG-modules and a (G-invariant) form defined on them.
It returns a kG-homomorphism between the two modules that preserves the form.
The function will return false if no such map exists, or a list of maps if more than one exists.
*/
function FindMap(M,f)
	maps:=[**];
	d:=Dimension(M[1]);
	for h in {m:m in AHom(M[2],M[1])|IsInjective(m)} do
		ok:=true;
		for i in [1..d], j in [i..d], k in [j..d] do
			if f(M[2].i,M[2].j,M[2].k) ne f(h(M[2].i),h(M[2].j),h(M[2].k)) then
				ok:=false;
				break i;
			end if;
		end for;
		if ok then
			Append(~maps,h);
		end if;
	end for;
	if #maps eq 0 then
		print "No map found";
		return false;
	elif #maps eq 1 then
		return maps[1];
	else
		print #maps,"maps found";
		return maps;
	end if;
end function;


==> anc/WeakChevalleyBasis.mg <==
/*
This function takes a Lie algebra L, constructed with the LieAlgebra function, and a list s of matrices acting on it.
It returns a Chevalley basis that makes the matrices in s diagonal, and a matrix corresponding to the change of basis.
The function fails if such thing is not possible; for example, when an element of s is not a semisimple element of the Lie group acting on L, or when the Cartan subalgebra stabilised by an alement of s is not split, or naturally when the list s is not diagonalisable simultaneously.
In such cases, we will not be able to isolate a complete list of 1-dimensional root subspaces,  which is the criterion we use to make the function return false.
*/

load "RescaleChevalley.mg";
load "MapToMatrix.mg";

function WeakChevalleyBasis(L,s)
	weakcar:=Basis(CartanSubalgebra(sub<L|[L!v:v in Basis(&meet[Eigenspace(m,1):m in s])]>));
	cartanact:=[Matrix(AdjointMatrix(L,vector)):vector in weakcar];
	cartaneigenspaces:=[[Eigenspace(action,egv[1]):egv in Eigenvalues(action)]:action in cartanact];
	procedure IntersectEigenspaces(i,R,~intersections)
		if i gt #weakcar then
			if Dimension(R) eq 1 then
				Append(~intersections,L!R.1);
			end if;
		elif Dimension(R) gt 0 then
			for j in [1..#cartaneigenspaces[i]] do
				IntersectEigenspaces(i+1,R meet cartaneigenspaces[i][j],~intersections);
			end for;
		end if;
	end procedure;
	rootspaces:=[];
	V:=VectorSpace(L);
	IntersectEigenspaces(1,V,~rootspaces);
	if #rootspaces ne Dimension(L)-Rank(RootDatum(L)) then
		return false,false;
	end if;
	weakchev:=RescaleChevalley(L,rootspaces);
	return weakchev,MapToMatrix(Basis(L),hom<L->L|weakchev>);
end function;


==> anc/exp.mg <==
/*
These functions compute exp and log of a given matrix m, assuming the power series required has finitely many terms; i.e. exp returns false if m is not nilpotent, log does so if m-1 is not nilpotent.
*/

function expmat(m)
	if not IsNilpotent(m) then
		print "error";
		return false;
	end if;
	alg:=MatrixAlgebra(BaseRing(m),Nrows(m));
	exp:=IdentityMatrix(BaseRing(m),Nrows(m));
	d:=alg!m;
	i:=1;
	repeat
		exp+:=d/Factorial(i);
		i+:=1;
		d*:=alg!m;
	until d eq 0;
	return exp;
end function;

function logmat(m)
	alg:=MatrixAlgebra(BaseRing(m),Nrows(m));
	id:=IdentityMatrix(BaseRing(m),Nrows(m));
	d:=alg!(m-id);
	if not IsNilpotent(d) then
		print "error";
		return false;
	end if;
	b:=d;
	log:=ZeroMatrix(BaseRing(m),Nrows(m),Nrows(m));
	i:=1;
	repeat
		log+:=(-1)^(i+1)*b/i;
		i+:=1;
		b*:=d;
	until b eq 0;
	return log;
end function;

